The Multi-Regge Limit of the Eight-Particle Amplitude Beyond Leading Logarithmic Accuracy

We present the computation of the eight-particle three-loop amplitude beyond leading logarithmic accuracy in the multi-Regge limit of planar N=4 Super Yang-Mills theory. Starting from the all-loop dispersion integral form of the amplitude, we consider the eight-particle case and by analyzing said dispersion integral we associate it to a well-defined Fourier-Mellin transform. By using the properties of the Fourier-Mellin representation and its convolution product structure, we compute the three-loop eight-particle MHV amplitude at next-to-leading logarithmic accuracy. From this MHV result, we obtain the three-loop eight particle amplitude in multi-Regge kinematics for all helicity configurations, including next-to-next-to-MHV. Finally, we find that the result is described by combinations of single-valued multiple polylogarithms of uniform weight, the leading singularity structure of which corresponds to the classification shown at leading logarithmic accuracy.

==> anc/RFactors.m <==
(* ::Package:: *)

(*This file contains the functions RToRho8 and RcToRho8 which give the explicit form of the leading
singularities in eq. 4.36 in terms of simplicial MRK coordinates*)


RToRho[N_, b_, a_, c_] := Limit[Limit[((r[b - 2] - r[a - 2])*(r[c - 2] - 1))/
      ((r[b - 2] - r[c - 2])*(r[a - 2] - 1)), r[0] -> 0],
    r[N - 4] -> Infinity]
RcToRho[N_, b_, a_, c_] :=
   Limit[Limit[((rc[b - 2] - rc[a - 2])*(rc[c - 2] - 1))/
      ((rc[b - 2] - rc[c - 2])*(rc[a - 2] - 1)), rc[0] -> 0],
    rc[N - 4] -> Infinity]
RToRho8[b_, a_, c_] := RToRho[8, b, a, c] /. {r[1] -> r1, r[2] -> r2,
     r[3] -> r3}
RcToRho8[b_, a_, c_] := RcToRho[8, b, a, c] /. {rc[1] -> r1c, rc[2] -> r2c,
     rc[3] -> r3c}


==> anc/hTilde8.m <==
(* ::Package:: *)

(*This file contains the perturbative coefficients hTilde in the expansion eq (4.1) in all helicity configurations up to three loops. They are expressed in terms of simplicial MRK coordinates that are related to the Fourier-Mellin coordinates by eq. (2.10)*)


hTilde[2, {0, 0, 0}, {-1, -1, -1, -1}] = -(cG[0, r1]*cG[1, r3])/16 + 
    (cG[1, r1]*cG[1, r3])/16 + cG[0, 0, r1]/16 - cG[0, 1, r1]/16 - 
    cG[1, 0, r1]/16 + cG[1, 1, r1]/16 + cG[1, 1, r3]/16
 
hTilde[2, {0, 0, 0}, {-1, -1, -1, 1}] = (cG[0, r1]*cG[1, r3])/16 - 
    (cG[1, r1]*cG[1, r3])/16 + cG[0, 0, r1]/16 - cG[0, 1, r1]/16 - 
    cG[1, 0, r1]/16 - cG[1, 0, r3]/8 + cG[1, 1, r1]/16 + cG[1, 1, r3]/16 + 
    (-(cG[0, r1]*cG[0, r3])/8 + (cG[0, r3]*cG[1, r1])/8 + cG[0, 0, r3]/8 - 
      cG[0, 1, r3]/8 + cG[1, 0, r3]/8)*R[2, 5, 6]
 
hTilde[2, {0, 0, 0}, {-1, -1, 1, -1}] = (cG[0, r1]*cG[1, r3])/16 - 
    (cG[1, r1]*cG[1, r3])/16 + cG[0, 0, r1]/16 - cG[0, 1, r1]/16 - 
    cG[0, 1, r3]/8 - cG[1, 0, r1]/16 + cG[1, 1, r1]/16 + cG[1, 1, r3]/16 + 
    (-(cG[0, r1]*cG[0, r3])/8 + (cG[0, r3]*cG[1, r1])/8 + 
      (cG[0, r1]*cG[1, r2])/8 - (cG[1, r1]*cG[1, r2])/8 - 
      (cG[1, r2]*cG[1, r3])/8 - (cG[0, r1]*cG[r3, r2])/8 + 
      (cG[1, r1]*cG[r3, r2])/8 + (cG[1, r3]*cG[r3, r2])/8 + cG[0, 0, r3]/8 + 
      cG[0, 1, r3]/8 - cG[1, 0, r2]/8 - cG[1, 0, r3]/8 + cG[1, 1, r2]/4 + 
      cG[r3, 0, r2]/8 - cG[r3, 1, r2]/4)*Rc[4, 5, 6] + 
    R[2, 4, 5]*(-(cG[0, r1]*cG[1, r3])/8 + (cG[1, r1]*cG[1, r3])/8 + 
      cG[0, 1, r3]/8 + (-(cG[0, r1]*cG[0, r2])/8 + (cG[0, r1]*cG[0, r3])/8 + 
        (cG[0, r2]*cG[1, r1])/8 - (cG[0, r3]*cG[1, r1])/8 + 
        (cG[0, r2]*cG[1, r3])/8 + (cG[0, r1]*cG[r3, r2])/8 - 
        (cG[1, r1]*cG[r3, r2])/8 - (cG[1, r3]*cG[r3, r2])/8 + 
        cG[0, 0, r2]/8 - cG[0, 0, r3]/8 - cG[0, 1, r2]/4 - cG[0, 1, r3]/8 + 
        cG[1, 0, r3]/8 - cG[r3, 0, r2]/8 + cG[r3, 1, r2]/4)*Rc[4, 5, 6])
 
hTilde[2, {0, 0, 0}, {-1, -1, 1, 1}] = 
   (2*cG[0, r1]*cG[1, r2] - 2*cG[1, r1]*cG[1, r2] - cG[0, r1]*cG[1, r3] + 
      cG[1, r1]*cG[1, r3] - 2*cG[1, r2]*cG[1, r3] + cG[0, 0, r1] - 
      cG[0, 1, r1] - cG[1, 0, r1] - 2*cG[1, 0, r2] + cG[1, 1, r1] + 
      4*cG[1, 1, r2] + cG[1, 1, r3])/16 + 
    ((-(cG[0, r1]*cG[0, r2]) + cG[0, r2]*cG[1, r1] + cG[0, r2]*cG[1, r3] + 
       cG[0, 0, r2] - 2*cG[0, 1, r2])*R[2, 4, 6])/8
 
hTilde[2, {0, 0, 0}, {-1, 1, -1, -1}] = (cG[0, r1]*cG[1, r2])/8 - 
    (cG[1, r1]*cG[1, r2])/8 - (cG[0, r1]*cG[1, r3])/16 + 
    (cG[1, r1]*cG[1, r3])/16 - (cG[1, r2]*cG[1, r3])/8 + cG[0, 0, r1]/16 - 
    cG[0, 1, r1]/16 - cG[0, 1, r2]/8 - cG[1, 0, r1]/16 + cG[1, 1, r1]/16 + 
    cG[1, 1, r2]/4 + cG[1, 1, r3]/16 + 
    (-(cG[0, r1]*cG[0, r2])/8 + (cG[0, r2]*cG[1, r1])/8 + 
      (cG[0, r2]*cG[1, r3])/8 - (cG[1, r1]*cG[1, r3])/8 + 
      (cG[1, r3]*cG[r2, r1])/8 + cG[0, 0, r2]/8 + cG[0, 1, r1]/8 - 
      cG[0, r2, r1]/8 - cG[1, 0, r2]/4 + cG[1, r2, r1]/8 - cG[r2, 1, r1]/8)*
     Rc[3, 4, 6] + R[2, 3, 4]*(-(cG[0, r1]*cG[1, r2])/8 + 
      (cG[1, r1]*cG[1, r2])/8 + (cG[1, r2]*cG[1, r3])/8 + cG[0, 1, r2]/8 - 
      cG[1, 1, r2]/4 + ((cG[0, r1]*cG[0, r2])/8 - (cG[0, r2]*cG[1, r1])/8 + 
        (cG[0, r1]*cG[1, r3])/8 - (cG[0, r2]*cG[1, r3])/8 - 
        (cG[1, r3]*cG[r2, r1])/8 - cG[0, 0, r1]/8 - cG[0, 0, r2]/8 - 
        cG[0, 1, r1]/8 + cG[0, r2, r1]/8 + cG[1, 0, r1]/8 + cG[1, 0, r2]/4 - 
        cG[1, r2, r1]/8 + cG[r2, 1, r1]/8)*Rc[3, 4, 6])
 
hTilde[2, {0, 0, 0}, {-1, 1, -1, 1}] = 
   (cG[0, r1]*cG[1, r3] - cG[1, r1]*cG[1, r3] + cG[0, 0, r1] - cG[0, 1, r1] - 
      cG[1, 0, r1] - 2*cG[1, 0, r3] + cG[1, 1, r1] + cG[1, 1, r3])/16 + 
    ((-(cG[0, r1]*cG[0, r3]) + cG[0, r3]*cG[1, r1] + cG[0, 0, r3] - 
       cG[0, 1, r3] + cG[1, 0, r3])*R[2, 3, 6])/8 + 
    ((-(cG[0, r1]*cG[0, r3]) + cG[0, r3]*cG[1, r1] + cG[0, r1]*cG[1, r2] - 
       2*cG[0, r3]*cG[1, r2] - cG[1, r1]*cG[1, r2] + cG[1, r2]*cG[1, r3] - 
       cG[0, r1]*cG[r3, r2] + cG[0, r3]*cG[r3, r2] + cG[1, r1]*cG[r3, r2] - 
       cG[1, r3]*cG[r3, r2] + cG[0, 0, r3] - cG[0, 1, r2] - cG[0, 1, r3] + 
       cG[0, r3, r2] + cG[1, 0, r3] + 2*cG[1, 1, r2] - 2*cG[1, r3, r2])*
      R[4, 5, 6])/8 + ((-(cG[0, r1]*cG[1, r2]) + 2*cG[0, r3]*cG[1, r2] + 
       cG[1, r1]*cG[1, r2] - cG[1, r2]*cG[1, r3] + cG[0, r1]*cG[r3, r2] - 
       cG[0, r3]*cG[r3, r2] - cG[1, r1]*cG[r3, r2] + cG[1, r3]*cG[r3, r2] + 
       cG[0, 1, r2] - cG[0, r3, r2] - 2*cG[1, 1, r2] + 2*cG[1, r3, r2])*
      R[2, 3, 4]*R[4, 5, 6])/8 + 
    ((cG[0, r1]*cG[0, r3] - cG[0, r3]*cG[1, r1] - cG[0, 0, r3] + 
       cG[0, 1, r3] - cG[1, 0, r3])*R[2, 3, 6]*R[4, 5, 6])/8 + 
    ((-(cG[0, r1]*cG[1, r3]) + cG[0, 1, r1] + cG[1, 0, r3])*Rc[3, 4, 5])/8 + 
    ((cG[0, r1]*cG[0, r3] - cG[0, r3]*cG[1, r1] + cG[0, r1]*cG[1, r3] - 
       cG[0, 0, r1] - cG[0, 0, r3] - cG[0, 1, r1] + cG[0, 1, r3] + 
       cG[1, 0, r1] - cG[1, 0, r3])*R[2, 3, 6]*Rc[3, 4, 5])/8 + 
    ((-(cG[0, r1]*cG[0, r2]) + cG[0, r1]*cG[0, r3] + cG[0, r2]*cG[1, r1] - 
       cG[0, r3]*cG[1, r1] + 2*cG[0, r3]*cG[1, r2] + cG[0, r2]*cG[1, r3] - 
       2*cG[1, r2]*cG[1, r3] + cG[1, r3]*cG[r2, r1] + cG[0, r1]*cG[r3, r2] - 
       cG[0, r3]*cG[r3, r2] - cG[1, r1]*cG[r3, r2] + cG[1, r3]*cG[r3, r2] + 
       cG[0, 0, r2] - cG[0, 0, r3] + cG[0, 1, r3] - cG[0, r2, r1] - 
       cG[0, r3, r2] - 2*cG[1, 0, r2] - cG[1, 0, r3] + cG[1, r2, r1] + 
       2*cG[1, r3, r2] - cG[r2, 1, r1])*R[4, 5, 6]*Rc[3, 4, 5])/8 + 
    ((cG[0, r1]*cG[0, r2] - cG[0, r2]*cG[1, r1] - 2*cG[0, r3]*cG[1, r2] + 
       cG[0, r1]*cG[1, r3] - cG[0, r2]*cG[1, r3] + 2*cG[1, r2]*cG[1, r3] - 
       cG[1, r3]*cG[r2, r1] - cG[0, r1]*cG[r3, r2] + cG[0, r3]*cG[r3, r2] + 
       cG[1, r1]*cG[r3, r2] - cG[1, r3]*cG[r3, r2] - cG[0, 0, r1] - 
       cG[0, 0, r2] - cG[0, 1, r1] + cG[0, r2, r1] + cG[0, r3, r2] + 
       cG[1, 0, r1] + 2*cG[1, 0, r2] - cG[1, r2, r1] - 2*cG[1, r3, r2] + 
       cG[r2, 1, r1])*R[2, 3, 4]*R[4, 5, 6]*Rc[3, 4, 5])/8 + 
    ((-(cG[0, r1]*cG[0, r3]) + cG[0, r3]*cG[1, r1] - cG[0, r1]*cG[1, r3] + 
       cG[0, 0, r1] + cG[0, 0, r3] + cG[0, 1, r1] - cG[0, 1, r3] - 
       cG[1, 0, r1] + cG[1, 0, r3])*R[2, 3, 6]*R[4, 5, 6]*Rc[3, 4, 5])/8
 
hTilde[2, {0, 0, 0}, {-1, 1, 1, -1}] = 
   (cG[0, r1]*cG[1, r3] - cG[1, r1]*cG[1, r3] + cG[0, 0, r1] - cG[0, 1, r1] - 
      2*cG[0, 1, r3] - cG[1, 0, r1] + cG[1, 1, r1] + cG[1, 1, r3])/16 + 
    ((-(cG[0, r1]*cG[1, r3]) + cG[1, r1]*cG[1, r3] + cG[0, 1, r3])*
      R[2, 3, 5])/8 + ((-(cG[0, r1]*cG[0, r3]) + cG[0, r3]*cG[1, r1] - 
       cG[1, r1]*cG[1, r3] + cG[1, r3]*cG[r3, r1] + cG[0, 0, r3] + 
       cG[0, 1, r1] + cG[0, 1, r3] - cG[0, r3, r1] - cG[1, 0, r3] + 
       cG[1, r3, r1] - cG[r3, 1, r1])*Rc[3, 5, 6])/8 + 
    ((cG[0, r1]*cG[0, r3] - cG[0, r3]*cG[1, r1] + cG[0, r1]*cG[1, r3] - 
       cG[1, r3]*cG[r3, r1] - cG[0, 0, r1] - cG[0, 0, r3] - cG[0, 1, r1] - 
       cG[0, 1, r3] + cG[0, r3, r1] + cG[1, 0, r1] + cG[1, 0, r3] - 
       cG[1, r3, r1] + cG[r3, 1, r1])*R[2, 3, 5]*Rc[3, 5, 6])/8
 
hTilde[2, {0, 0, 0}, {-1, 1, 1, 1}] = 
   (-(cG[0, r1]*cG[1, r3]) - cG[1, r1]*cG[1, r3] + cG[0, 0, r1] + 
      cG[0, 1, r1] - cG[1, 0, r1] + cG[1, 1, r1] + cG[1, 1, r3])/16 + 
    ((cG[0, r1]*cG[1, r3] - cG[0, 0, r1] - cG[0, 1, r1] + cG[1, 0, r1])*
      R[2, 3, 6])/8
 
hTilde[2, {0, 0, 0}, {1, -1, -1, -1}] = -(cG[0, r1]*cG[1, r3])/16 - 
    (cG[1, r1]*cG[1, r3])/16 + cG[0, 0, r1]/16 - cG[0, 1, r1]/16 + 
    cG[1, 0, r1]/16 + cG[1, 1, r1]/16 + cG[1, 1, r3]/16 + 
    ((cG[0, r1]*cG[1, r3])/8 - cG[0, 0, r1]/8 + cG[0, 1, r1]/8 - 
      cG[1, 0, r1]/8)*Rc[2, 3, 6]
 
hTilde[2, {0, 0, 0}, {1, -1, -1, 1}] = (cG[0, r1]*cG[1, r3])/16 - 
    (cG[1, r1]*cG[1, r3])/16 + cG[0, 0, r1]/16 - cG[0, 1, r1]/16 - 
    cG[1, 0, r1]/16 - cG[1, 0, r3]/8 + cG[1, 1, r1]/16 + cG[1, 1, r3]/16 + 
    (-(cG[0, r1]*cG[1, r3])/8 + (cG[1, r1]*cG[1, r3])/8 + cG[1, 0, r3]/8)*
     Rc[2, 3, 5] + R[3, 5, 6]*(-(cG[0, r1]*cG[0, r3])/8 - 
      (cG[0, r3]*cG[1, r1])/8 + (cG[1, r1]*cG[1, r3])/8 + 
      (cG[0, r3]*cG[r3, r1])/8 - (cG[1, r3]*cG[r3, r1])/8 + cG[0, 0, r3]/8 - 
      cG[0, 1, r3]/8 + cG[1, 0, r1]/8 + cG[1, 0, r3]/8 - cG[1, r3, r1]/8 - 
      cG[r3, 0, r1]/8 + cG[r3, 1, r1]/8 + ((cG[0, r1]*cG[0, r3])/8 + 
        (cG[0, r3]*cG[1, r1])/8 + (cG[0, r1]*cG[1, r3])/8 - 
        (cG[1, r1]*cG[1, r3])/4 - (cG[0, r3]*cG[r3, r1])/8 + 
        (cG[1, r3]*cG[r3, r1])/8 - cG[0, 0, r1]/8 - cG[0, 0, r3]/8 + 
        cG[0, 1, r1]/8 + cG[0, 1, r3]/8 - cG[1, 0, r1]/8 - cG[1, 0, r3]/8 + 
        cG[1, r3, r1]/8 + cG[r3, 0, r1]/8 - cG[r3, 1, r1]/8)*Rc[2, 3, 5])
 
hTilde[2, {0, 0, 0}, {1, -1, 1, -1}] = (cG[0, r1]*cG[1, r3])/16 - 
    (cG[1, r1]*cG[1, r3])/16 + cG[0, 0, r1]/16 - cG[0, 1, r1]/16 - 
    cG[0, 1, r3]/8 - cG[1, 0, r1]/16 + cG[1, 1, r1]/16 + cG[1, 1, r3]/16 + 
    (-(cG[0, r1]*cG[0, r3])/8 + (cG[0, r3]*cG[1, r1])/8 + 
      (cG[0, r1]*cG[1, r2])/8 - (cG[1, r1]*cG[1, r2])/8 - 
      (cG[1, r2]*cG[1, r3])/8 - (cG[0, r1]*cG[r3, r2])/8 + 
      (cG[1, r1]*cG[r3, r2])/8 + (cG[1, r3]*cG[r3, r2])/8 + cG[0, 0, r3]/8 + 
      cG[0, 1, r3]/8 - cG[1, 0, r2]/8 - cG[1, 0, r3]/8 + cG[1, 1, r2]/4 + 
      cG[r3, 0, r2]/8 - cG[r3, 1, r2]/4)*Rc[4, 5, 6] + 
    Rc[2, 3, 4]*((-(cG[0, r1]*cG[0, r3])/8 + (cG[0, r3]*cG[1, r1])/8 + 
        cG[0, 0, r3]/8 + cG[0, 1, r3]/8 - cG[1, 0, r3]/8)*Rc[2, 5, 6] + 
      ((cG[0, r1]*cG[0, r3])/8 - (cG[0, r3]*cG[1, r1])/8 - 
        (cG[0, r1]*cG[1, r2])/8 + (cG[1, r1]*cG[1, r2])/8 + 
        (cG[1, r2]*cG[1, r3])/8 + (cG[0, r1]*cG[r3, r2])/8 - 
        (cG[1, r1]*cG[r3, r2])/8 - (cG[1, r3]*cG[r3, r2])/8 - 
        cG[0, 0, r3]/8 - cG[0, 1, r3]/8 + cG[1, 0, r2]/8 + cG[1, 0, r3]/8 - 
        cG[1, 1, r2]/4 - cG[r3, 0, r2]/8 + cG[r3, 1, r2]/4)*Rc[4, 5, 6]) + 
    R[3, 4, 5]*(-(cG[0, r1]*cG[1, r3])/8 + cG[0, 1, r3]/8 + cG[1, 0, r1]/8 + 
      (-(cG[0, r1]*cG[0, r2])/8 + (cG[0, r1]*cG[0, r3])/8 - 
        (cG[0, r2]*cG[1, r1])/8 - (cG[0, r3]*cG[1, r1])/8 + 
        (cG[1, r1]*cG[1, r2])/4 + (cG[0, r2]*cG[1, r3])/8 + 
        (cG[0, r2]*cG[r2, r1])/8 - (cG[1, r2]*cG[r2, r1])/4 + 
        (cG[1, r3]*cG[r2, r1])/8 + (cG[0, r1]*cG[r3, r2])/8 - 
        (cG[1, r1]*cG[r3, r2])/8 - (cG[1, r3]*cG[r3, r2])/8 + 
        cG[0, 0, r2]/8 - cG[0, 0, r3]/8 - cG[0, 1, r2]/4 - cG[0, 1, r3]/8 + 
        cG[1, 0, r3]/8 - cG[1, r2, r1]/8 - cG[r2, 0, r1]/8 + 
        cG[r2, 1, r1]/8 - cG[r3, 0, r2]/8 + cG[r3, 1, r2]/4)*Rc[4, 5, 6] + 
      Rc[2, 3, 4]*(((cG[0, r1]*cG[0, r3])/8 - (cG[0, r3]*cG[1, r1])/8 + 
          (cG[0, r1]*cG[1, r3])/8 - cG[0, 0, r1]/8 - cG[0, 0, r3]/8 + 
          cG[0, 1, r1]/8 - cG[0, 1, r3]/8 - cG[1, 0, r1]/8 + cG[1, 0, r3]/8)*
         Rc[2, 5, 6] + ((cG[0, r1]*cG[0, r2])/8 - (cG[0, r1]*cG[0, r3])/8 + 
          (cG[0, r2]*cG[1, r1])/8 + (cG[0, r3]*cG[1, r1])/8 - 
          (cG[1, r1]*cG[1, r2])/4 - (cG[0, r2]*cG[1, r3])/8 - 
          (cG[0, r2]*cG[r2, r1])/8 + (cG[1, r2]*cG[r2, r1])/4 - 
          (cG[1, r3]*cG[r2, r1])/8 - (cG[0, r1]*cG[r3, r2])/8 + 
          (cG[1, r1]*cG[r3, r2])/8 + (cG[1, r3]*cG[r3, r2])/8 - 
          cG[0, 0, r2]/8 + cG[0, 0, r3]/8 + cG[0, 1, r2]/4 + cG[0, 1, r3]/8 - 
          cG[1, 0, r3]/8 + cG[1, r2, r1]/8 + cG[r2, 0, r1]/8 - 
          cG[r2, 1, r1]/8 + cG[r3, 0, r2]/8 - cG[r3, 1, r2]/4)*Rc[4, 5, 6]))
 
hTilde[2, {0, 0, 0}, {1, -1, 1, 1}] = 
   (2*cG[0, r1]*cG[1, r2] - 2*cG[1, r1]*cG[1, r2] - cG[0, r1]*cG[1, r3] + 
      cG[1, r1]*cG[1, r3] - 2*cG[1, r2]*cG[1, r3] + cG[0, 0, r1] - 
      cG[0, 1, r1] - cG[1, 0, r1] - 2*cG[1, 0, r2] + cG[1, 1, r1] + 
      4*cG[1, 1, r2] + cG[1, 1, r3])/16 + 
    ((-(cG[0, r1]*cG[0, r2]) - cG[0, r2]*cG[1, r1] + 2*cG[1, r1]*cG[1, r2] + 
       cG[0, r2]*cG[1, r3] - cG[1, r1]*cG[1, r3] + cG[0, r2]*cG[r2, r1] - 
       2*cG[1, r2]*cG[r2, r1] + cG[1, r3]*cG[r2, r1] + cG[0, 0, r2] - 
       2*cG[0, 1, r2] + cG[1, 0, r1] - cG[1, r2, r1] - cG[r2, 0, r1] + 
       cG[r2, 1, r1])*R[3, 4, 6])/8 + 
    ((-(cG[0, r1]*cG[1, r2]) + cG[1, r1]*cG[1, r2] + cG[1, r2]*cG[1, r3] + 
       cG[1, 0, r2] - 2*cG[1, 1, r2])*Rc[2, 3, 4])/8 + 
    ((cG[0, r1]*cG[0, r2] + cG[0, r2]*cG[1, r1] - 2*cG[1, r1]*cG[1, r2] + 
       cG[0, r1]*cG[1, r3] - cG[0, r2]*cG[1, r3] - cG[0, r2]*cG[r2, r1] + 
       2*cG[1, r2]*cG[r2, r1] - cG[1, r3]*cG[r2, r1] - cG[0, 0, r1] - 
       cG[0, 0, r2] + cG[0, 1, r1] + 2*cG[0, 1, r2] - cG[1, 0, r1] + 
       cG[1, r2, r1] + cG[r2, 0, r1] - cG[r2, 1, r1])*R[3, 4, 6]*Rc[2, 3, 4])/
     8
 
hTilde[2, {0, 0, 0}, {1, 1, -1, -1}] = (cG[0, r1]*cG[1, r2])/8 - 
    (cG[1, r1]*cG[1, r2])/8 - (cG[0, r1]*cG[1, r3])/16 + 
    (cG[1, r1]*cG[1, r3])/16 - (cG[1, r2]*cG[1, r3])/8 + cG[0, 0, r1]/16 - 
    cG[0, 1, r1]/16 - cG[0, 1, r2]/8 - cG[1, 0, r1]/16 + cG[1, 1, r1]/16 + 
    cG[1, 1, r2]/4 + cG[1, 1, r3]/16 + 
    (-(cG[0, r1]*cG[0, r2])/8 + (cG[0, r2]*cG[1, r1])/8 + 
      (cG[0, r2]*cG[1, r3])/8 + cG[0, 0, r2]/8 - cG[1, 0, r2]/4)*Rc[2, 4, 6]
 
hTilde[2, {0, 0, 0}, {1, 1, -1, 1}] = 
   (cG[0, r1]*cG[1, r3] - cG[1, r1]*cG[1, r3] + cG[0, 0, r1] - cG[0, 1, r1] - 
      cG[1, 0, r1] - 2*cG[1, 0, r3] + cG[1, 1, r1] + cG[1, 1, r3])/16 + 
    ((-(cG[0, r1]*cG[0, r3]) + cG[0, r3]*cG[1, r1] + cG[0, r1]*cG[1, r2] - 
       2*cG[0, r3]*cG[1, r2] - cG[1, r1]*cG[1, r2] + cG[1, r2]*cG[1, r3] - 
       cG[0, r1]*cG[r3, r2] + cG[0, r3]*cG[r3, r2] + cG[1, r1]*cG[r3, r2] - 
       cG[1, r3]*cG[r3, r2] + cG[0, 0, r3] - cG[0, 1, r2] - cG[0, 1, r3] + 
       cG[0, r3, r2] + cG[1, 0, r3] + 2*cG[1, 1, r2] - 2*cG[1, r3, r2])*
      R[4, 5, 6])/8 + ((-(cG[0, r1]*cG[1, r3]) + cG[1, r1]*cG[1, r3] + 
       cG[1, 0, r3])*Rc[2, 4, 5])/8 + 
    ((-(cG[0, r1]*cG[0, r2]) + cG[0, r1]*cG[0, r3] + cG[0, r2]*cG[1, r1] - 
       cG[0, r3]*cG[1, r1] + 2*cG[0, r3]*cG[1, r2] + cG[0, r2]*cG[1, r3] - 
       2*cG[1, r2]*cG[1, r3] + cG[0, r1]*cG[r3, r2] - cG[0, r3]*cG[r3, r2] - 
       cG[1, r1]*cG[r3, r2] + cG[1, r3]*cG[r3, r2] + cG[0, 0, r2] - 
       cG[0, 0, r3] + cG[0, 1, r3] - cG[0, r3, r2] - 2*cG[1, 0, r2] - 
       cG[1, 0, r3] + 2*cG[1, r3, r2])*R[4, 5, 6]*Rc[2, 4, 5])/8
 
hTilde[2, {0, 0, 0}, {1, 1, 1, -1}] = 
   (cG[0, r1]*cG[1, r3] - cG[1, r1]*cG[1, r3] + cG[0, 0, r1] - cG[0, 1, r1] - 
      2*cG[0, 1, r3] - cG[1, 0, r1] + cG[1, 1, r1] + cG[1, 1, r3])/16 + 
    ((-(cG[0, r1]*cG[0, r3]) + cG[0, r3]*cG[1, r1] + cG[0, 0, r3] + 
       cG[0, 1, r3] - cG[1, 0, r3])*Rc[2, 5, 6])/8
 
hTilde[2, {0, 0, 0}, {1, 1, 1, 1}] = -(cG[0, r1]*cG[1, r3])/16 + 
    (cG[1, r1]*cG[1, r3])/16 + cG[0, 0, r1]/16 - cG[0, 1, r1]/16 - 
    cG[1, 0, r1]/16 + cG[1, 1, r1]/16 + cG[1, 1, r3]/16
 
hTilde[3, {0, 0, 1}, {-1, -1, -1, -1}] = -(cG[0, r1]*cG[0, 1, r3])/16 + 
    (cG[1, r1]*cG[0, 1, r3])/16 - (cG[0, r1]*cG[1, 0, r3])/16 + 
    (cG[1, r1]*cG[1, 0, r3])/16 + (cG[0, r1]*cG[1, 1, r3])/8 - 
    (cG[1, r1]*cG[1, 1, r3])/8 + cG[0, 0, 1, r3]/16 + cG[1, 0, 0, r3]/16 - 
    cG[1, 1, 1, r3]/8
 
hTilde[3, {0, 0, 1}, {-1, -1, -1, 1}] = -(cG[0, r1]*cG[1, 0, r3])/16 + 
    (cG[1, r1]*cG[1, 0, r3])/16 - cG[1, 0, 1, r3]/16 + cG[1, 1, 0, r3]/8 + 
    R[2, 5, 6]*(-(cG[0, r1]*cG[0, 0, r3])/16 + (cG[1, r1]*cG[0, 0, r3])/16 + 
      (cG[0, r1]*cG[1, 0, r3])/8 - (cG[1, r1]*cG[1, 0, r3])/8 + 
      cG[0, 0, 0, r3]/8 - cG[0, 0, 1, r3]/16 + cG[0, 1, 0, r3]/16 - 
      cG[1, 0, 0, r3]/16 + cG[1, 0, 1, r3]/8 - cG[1, 1, 0, r3]/4 + Z[3]/2)
 
hTilde[3, {0, 0, 1}, {-1, -1, 1, -1}] = (cG[0, r1]*cG[1, r2]*cG[1, r3])/16 - 
    (cG[1, r1]*cG[1, r2]*cG[1, r3])/16 - (cG[0, r1]*cG[1, r3]*cG[r3, r2])/
     16 + (cG[1, r1]*cG[1, r3]*cG[r3, r2])/16 - (cG[0, r1]*cG[0, 1, r3])/16 + 
    (cG[1, r1]*cG[0, 1, r3])/16 - (cG[1, r3]*cG[1, 0, r2])/16 - 
    (cG[0, r1]*cG[1, 1, r2])/16 + (cG[1, r1]*cG[1, 1, r2])/16 + 
    (cG[1, r3]*cG[1, 1, r2])/8 - (cG[1, r2]*cG[1, 1, r3])/16 + 
    (cG[r3, r2]*cG[1, 1, r3])/16 + (cG[1, r3]*cG[r3, 0, r2])/16 + 
    (cG[0, r1]*cG[r3, 1, r2])/16 - (cG[1, r1]*cG[r3, 1, r2])/16 - 
    (cG[1, r3]*cG[r3, 1, r2])/8 + cG[0, 1, 1, r3]/8 + cG[1, 0, 1, r2]/16 - 
    cG[1, 0, 1, r3]/16 + cG[1, 1, 0, r2]/16 - (3*cG[1, 1, 1, r2])/16 - 
    cG[r3, 0, 1, r2]/16 - cG[r3, 1, 0, r2]/16 + (3*cG[r3, 1, 1, r2])/16 + 
    R[2, 4, 5]*(-(cG[0, r1]*cG[0, r2]*cG[1, r3])/16 + 
      (cG[0, r2]*cG[1, r1]*cG[1, r3])/16 + (cG[0, r1]*cG[1, r3]*cG[r3, r2])/
       16 - (cG[1, r1]*cG[1, r3]*cG[r3, r2])/16 + (cG[1, r3]*cG[0, 0, r2])/
       16 + (cG[0, r1]*cG[0, 1, r2])/16 - (cG[1, r1]*cG[0, 1, r2])/16 - 
      (cG[1, r3]*cG[0, 1, r2])/8 + (cG[0, r1]*cG[1, 1, r3])/16 + 
      (cG[0, r2]*cG[1, 1, r3])/16 - (cG[1, r1]*cG[1, 1, r3])/16 - 
      (cG[r3, r2]*cG[1, 1, r3])/16 - (cG[1, r3]*cG[r3, 0, r2])/16 - 
      (cG[0, r1]*cG[r3, 1, r2])/16 + (cG[1, r1]*cG[r3, 1, r2])/16 + 
      (cG[1, r3]*cG[r3, 1, r2])/8 - cG[0, 0, 1, r2]/16 + cG[0, 0, 1, r3]/16 - 
      cG[0, 1, 0, r2]/16 + (3*cG[0, 1, 1, r2])/16 - cG[0, 1, 1, r3]/8 + 
      cG[1, 0, 1, r3]/8 - cG[1, 1, 1, r3]/8 + cG[r3, 0, 1, r2]/16 + 
      cG[r3, 1, 0, r2]/16 - (3*cG[r3, 1, 1, r2])/16 + 
      Rc[4, 5, 6]*(-(cG[0, r1]*cG[0, r2]*cG[0, r3])/16 + 
        (cG[0, r2]*cG[0, r3]*cG[1, r1])/16 + (cG[0, r1]*cG[0, r2]*cG[1, r3])/
         8 - (cG[0, r2]*cG[1, r1]*cG[1, r3])/8 + 
        (cG[0, r1]*cG[0, r3]*cG[r3, r2])/16 - 
        (cG[0, r3]*cG[1, r1]*cG[r3, r2])/16 - 
        (cG[0, r1]*cG[1, r3]*cG[r3, r2])/8 + (cG[1, r1]*cG[1, r3]*cG[r3, r2])/
         8 + (cG[0, r3]*cG[0, 0, r2])/16 - (cG[1, r3]*cG[0, 0, r2])/8 + 
        (cG[0, r1]*cG[0, 0, r3])/8 - (cG[1, r1]*cG[0, 0, r3])/8 - 
        (cG[0, r1]*cG[0, 1, r2])/16 - (3*cG[0, r3]*cG[0, 1, r2])/16 + 
        (cG[1, r1]*cG[0, 1, r2])/16 + (5*cG[1, r3]*cG[0, 1, r2])/16 - 
        (cG[0, r1]*cG[0, 1, r3])/8 + (cG[0, r2]*cG[0, 1, r3])/16 + 
        (cG[1, r1]*cG[0, 1, r3])/8 - (cG[r3, r2]*cG[0, 1, r3])/16 - 
        (cG[0, r1]*cG[0, r3, r2])/16 + (cG[1, r1]*cG[0, r3, r2])/16 + 
        (cG[1, r3]*cG[0, r3, r2])/16 - (cG[0, r1]*cG[1, 0, r3])/16 + 
        (cG[0, r2]*cG[1, 0, r3])/8 + (cG[1, r1]*cG[1, 0, r3])/16 - 
        (cG[r3, r2]*cG[1, 0, r3])/8 - (cG[0, r2]*cG[1, 1, r3])/4 + 
        (cG[r3, r2]*cG[1, 1, r3])/4 - (cG[0, r3]*cG[r3, 0, r2])/16 + 
        (cG[1, r3]*cG[r3, 0, r2])/8 + (cG[0, r1]*cG[r3, 1, r2])/16 + 
        (3*cG[0, r3]*cG[r3, 1, r2])/16 - (cG[1, r1]*cG[r3, 1, r2])/16 - 
        (5*cG[1, r3]*cG[r3, 1, r2])/16 + (cG[0, r1]*cG[r3, r3, r2])/16 - 
        (cG[1, r1]*cG[r3, r3, r2])/16 - (cG[1, r3]*cG[r3, r3, r2])/16 - 
        (3*cG[0, 0, 0, r3])/16 + cG[0, 0, 1, r2]/16 + cG[0, 0, r3, r2]/16 + 
        cG[0, 1, 0, r2]/16 - (3*cG[0, 1, 1, r2])/16 + cG[0, 1, 1, r3]/4 - 
        (3*cG[0, 1, r3, r2])/16 + cG[0, r3, 0, r2]/16 - cG[0, r3, 1, r2]/8 - 
        cG[1, 0, 1, r3]/16 + cG[1, 1, 0, r3]/16 - cG[r3, 0, 1, r2]/16 - 
        cG[r3, 0, r3, r2]/16 - cG[r3, 1, 0, r2]/16 + (3*cG[r3, 1, 1, r2])/
         16 + (3*cG[r3, 1, r3, r2])/16 - cG[r3, r3, 0, r2]/16 + 
        cG[r3, r3, 1, r2]/8 - Z[3]/8)) + 
    Rc[4, 5, 6]*((cG[0, r1]*cG[0, r3]*cG[1, r2])/16 - 
      (cG[0, r3]*cG[1, r1]*cG[1, r2])/16 - (cG[0, r1]*cG[1, r2]*cG[1, r3])/
       8 + (cG[1, r1]*cG[1, r2]*cG[1, r3])/8 - 
      (cG[0, r1]*cG[0, r3]*cG[r3, r2])/16 + (cG[0, r3]*cG[1, r1]*cG[r3, r2])/
       16 + (cG[0, r1]*cG[1, r3]*cG[r3, r2])/8 - 
      (cG[1, r1]*cG[1, r3]*cG[r3, r2])/8 - (cG[0, r1]*cG[0, 0, r3])/16 + 
      (cG[1, r1]*cG[0, 0, r3])/16 + (cG[0, r1]*cG[0, 1, r3])/8 - 
      (cG[1, r1]*cG[0, 1, r3])/8 - (cG[1, r2]*cG[0, 1, r3])/16 + 
      (cG[r3, r2]*cG[0, 1, r3])/16 - (cG[0, r3]*cG[1, 0, r2])/16 + 
      (cG[1, r3]*cG[1, 0, r2])/8 - (cG[1, r2]*cG[1, 0, r3])/8 + 
      (cG[r3, r2]*cG[1, 0, r3])/8 + (cG[0, r1]*cG[1, 1, r2])/16 + 
      (3*cG[0, r3]*cG[1, 1, r2])/16 - (cG[1, r1]*cG[1, 1, r2])/16 - 
      (5*cG[1, r3]*cG[1, 1, r2])/16 + (cG[1, r2]*cG[1, 1, r3])/4 - 
      (cG[r3, r2]*cG[1, 1, r3])/4 + (cG[0, r1]*cG[1, r3, r2])/16 - 
      (cG[1, r1]*cG[1, r3, r2])/16 - (cG[1, r3]*cG[1, r3, r2])/16 + 
      (cG[0, r3]*cG[r3, 0, r2])/16 - (cG[1, r3]*cG[r3, 0, r2])/8 - 
      (cG[0, r1]*cG[r3, 1, r2])/16 - (3*cG[0, r3]*cG[r3, 1, r2])/16 + 
      (cG[1, r1]*cG[r3, 1, r2])/16 + (5*cG[1, r3]*cG[r3, 1, r2])/16 - 
      (cG[0, r1]*cG[r3, r3, r2])/16 + (cG[1, r1]*cG[r3, r3, r2])/16 + 
      (cG[1, r3]*cG[r3, r3, r2])/16 + cG[0, 0, 0, r3]/8 - 
      cG[0, 0, 1, r3]/16 + cG[0, 1, 0, r3]/16 - cG[0, 1, 1, r3]/4 - 
      cG[1, 0, 0, r3]/16 - cG[1, 0, 1, r2]/16 + cG[1, 0, 1, r3]/8 - 
      cG[1, 0, r3, r2]/16 - cG[1, 1, 0, r2]/16 + (3*cG[1, 1, 1, r2])/16 + 
      (3*cG[1, 1, r3, r2])/16 - cG[1, r3, 0, r2]/16 + cG[1, r3, 1, r2]/8 + 
      cG[r3, 0, 1, r2]/16 + cG[r3, 0, r3, r2]/16 + cG[r3, 1, 0, r2]/16 - 
      (3*cG[r3, 1, 1, r2])/16 - (3*cG[r3, 1, r3, r2])/16 + 
      cG[r3, r3, 0, r2]/16 - cG[r3, r3, 1, r2]/8 + Z[3]/2)
 
hTilde[3, {0, 0, 1}, {-1, -1, 1, 1}] = 
   (cG[0, r1]*cG[0, r3]*cG[1, r2] - cG[0, r3]*cG[1, r1]*cG[1, r2] - 
      cG[0, r1]*cG[1, r2]*cG[1, r3] + cG[1, r1]*cG[1, r2]*cG[1, r3] - 
      cG[0, r1]*cG[1, r3]*cG[r3, r2] + cG[1, r1]*cG[1, r3]*cG[r3, r2] - 
      cG[0, r1]*cG[0, 1, r3] + cG[1, r1]*cG[0, 1, r3] - 
      2*cG[1, r2]*cG[0, 1, r3] - cG[0, r3]*cG[1, 0, r2] + 
      cG[1, r3]*cG[1, 0, r2] - cG[0, r1]*cG[1, 0, r3] + 
      cG[1, r1]*cG[1, 0, r3] - cG[1, r2]*cG[1, 0, r3] + 
      2*cG[0, r3]*cG[1, 1, r2] - 2*cG[1, r3]*cG[1, 1, r2] + 
      2*cG[0, r1]*cG[1, 1, r3] - 2*cG[1, r1]*cG[1, 1, r3] + 
      3*cG[1, r2]*cG[1, 1, r3] + cG[r3, r2]*cG[1, 1, r3] + 
      cG[0, r1]*cG[1, r3, r2] - cG[1, r1]*cG[1, r3, r2] - 
      2*cG[1, r3]*cG[1, r3, r2] + cG[1, r3]*cG[r3, 0, r2] + 
      cG[0, r1]*cG[r3, 1, r2] - cG[1, r1]*cG[r3, 1, r2] - 
      2*cG[1, r3]*cG[r3, 1, r2] + cG[0, 0, 1, r3] + cG[1, 0, 0, r3] - 
      cG[1, 0, r3, r2] - 2*cG[1, 1, 1, r3] + 2*cG[1, 1, r3, r2] - 
      cG[1, r3, 0, r2] + 3*cG[1, r3, 1, r2] - cG[r3, 0, 1, r2] - 
      cG[r3, 1, 0, r2] + 3*cG[r3, 1, 1, r2])/16 + 
    ((-(cG[0, r1]*cG[0, r2]*cG[1, r3]) + cG[0, r2]*cG[1, r1]*cG[1, r3] + 
       cG[0, r1]*cG[1, r3]*cG[r3, r2] - cG[1, r1]*cG[1, r3]*cG[r3, r2] + 
       cG[1, r3]*cG[0, 0, r2] + cG[0, r1]*cG[0, 1, r2] - 
       cG[1, r1]*cG[0, 1, r2] - 2*cG[1, r3]*cG[0, 1, r2] + 
       cG[0, r1]*cG[0, 1, r3] - cG[1, r1]*cG[0, 1, r3] - 
       cG[0, r1]*cG[1, 1, r3] + cG[0, r2]*cG[1, 1, r3] + 
       cG[1, r1]*cG[1, 1, r3] - cG[r3, r2]*cG[1, 1, r3] - 
       cG[1, r3]*cG[r3, 0, r2] - cG[0, r1]*cG[r3, 1, r2] + 
       cG[1, r1]*cG[r3, 1, r2] + 2*cG[1, r3]*cG[r3, 1, r2] - 
       cG[0, 0, 1, r2] - cG[0, 0, 1, r3] - cG[0, 1, 0, r2] + 
       3*cG[0, 1, 1, r2] + cG[1, 0, 1, r3] + cG[r3, 0, 1, r2] + 
       cG[r3, 1, 0, r2] - 3*cG[r3, 1, 1, r2])*R[2, 4, 5])/16 + 
    (R[2, 4, 6]*(-(cG[0, r1]*cG[0, r2]*cG[0, r3]) + cG[0, r2]*cG[0, r3]*
        cG[1, r1] + 2*cG[0, r1]*cG[0, r2]*cG[1, r3] - 2*cG[0, r2]*cG[1, r1]*
        cG[1, r3] + cG[0, r3]*cG[0, 0, r2] - 2*cG[1, r3]*cG[0, 0, r2] + 
       cG[0, r1]*cG[0, 0, r3] - cG[1, r1]*cG[0, 0, r3] - 
       cG[0, r1]*cG[0, 1, r2] - 2*cG[0, r3]*cG[0, 1, r2] + 
       cG[1, r1]*cG[0, 1, r2] + 4*cG[1, r3]*cG[0, 1, r2] - 
       cG[0, r1]*cG[0, 1, r3] + 2*cG[0, r2]*cG[0, 1, r3] + 
       cG[1, r1]*cG[0, 1, r3] - cG[0, r1]*cG[0, r3, r2] + 
       cG[1, r1]*cG[0, r3, r2] + 2*cG[1, r3]*cG[0, r3, r2] + 
       cG[0, r2]*cG[1, 0, r3] - 4*cG[0, r2]*cG[1, 1, r3] - cG[0, 0, 0, r3] + 
       cG[0, 0, 1, r2] - cG[0, 0, 1, r3] + cG[0, 0, r3, r2] + 
       cG[0, 1, 0, r2] + cG[0, 1, 0, r3] - 3*cG[0, 1, 1, r2] + 
       cG[0, 1, 1, r3] - 2*cG[0, 1, r3, r2] + cG[0, r3, 0, r2] - 
       3*cG[0, r3, 1, r2] - cG[1, 0, 0, r3] + cG[1, 0, 1, r3] + 6*Zeta[3]))/16
 
hTilde[3, {0, 0, 1}, {-1, 1, -1, -1}] = (cG[0, r1]*cG[0, r3]*cG[1, r2])/16 - 
    (cG[0, r3]*cG[1, r1]*cG[1, r2])/16 - (cG[0, r1]*cG[1, r2]*cG[1, r3])/16 + 
    (cG[1, r1]*cG[1, r2]*cG[1, r3])/16 - (cG[0, r1]*cG[1, r3]*cG[r3, r2])/
     16 + (cG[1, r1]*cG[1, r3]*cG[r3, r2])/16 - (cG[1, r2]*cG[0, 0, r3])/16 - 
    (cG[0, r3]*cG[0, 1, r2])/16 + (cG[1, r3]*cG[0, 1, r2])/16 - 
    (cG[0, r1]*cG[0, 1, r3])/16 + (cG[1, r1]*cG[0, 1, r3])/16 - 
    (cG[1, r2]*cG[0, 1, r3])/8 + (cG[r3, r2]*cG[0, 1, r3])/16 + 
    (cG[1, r3]*cG[0, r3, r2])/16 - (cG[0, r1]*cG[1, 0, r3])/16 + 
    (cG[1, r1]*cG[1, 0, r3])/16 - (cG[1, r2]*cG[1, 0, r3])/16 + 
    (3*cG[0, r3]*cG[1, 1, r2])/16 - (3*cG[1, r3]*cG[1, 1, r2])/16 + 
    (cG[0, r1]*cG[1, 1, r3])/8 - (cG[1, r1]*cG[1, 1, r3])/8 + 
    (cG[1, r2]*cG[1, 1, r3])/4 + (cG[0, r1]*cG[1, r3, r2])/16 - 
    (cG[0, r3]*cG[1, r3, r2])/16 - (cG[1, r1]*cG[1, r3, r2])/16 - 
    (cG[1, r3]*cG[1, r3, r2])/8 + (cG[0, r1]*cG[r3, 1, r2])/16 - 
    (cG[1, r1]*cG[r3, 1, r2])/16 - (cG[1, r3]*cG[r3, 1, r2])/16 + 
    cG[0, 0, 1, r3]/16 - cG[0, 1, r3, r2]/16 - cG[0, r3, 1, r2]/16 + 
    cG[1, 0, 0, r3]/16 - cG[1, 0, r3, r2]/16 - cG[1, 1, 1, r3]/8 + 
    (3*cG[1, 1, r3, r2])/16 + (3*cG[1, r3, 1, r2])/16 - cG[r3, 0, 1, r2]/16 + 
    cG[r3, 1, 1, r2]/8 + (-(cG[0, r1]*cG[0, r3]*cG[1, r2])/16 + 
      (cG[0, r3]*cG[1, r1]*cG[1, r2])/16 - (cG[0, r1]*cG[0, r2]*cG[1, r3])/
       16 + (cG[0, r2]*cG[1, r1]*cG[1, r3])/16 + 
      (cG[0, r1]*cG[1, r2]*cG[1, r3])/16 - (cG[1, r1]*cG[1, r2]*cG[1, r3])/
       16 + (cG[1, r3]*cG[0, 0, r2])/16 + (cG[1, r2]*cG[0, 0, r3])/16 + 
      (cG[1, r3]*cG[0, 1, r1])/16 + (cG[0, r3]*cG[0, 1, r2])/16 - 
      (cG[1, r3]*cG[0, 1, r2])/16 - (cG[1, r2]*cG[0, 1, r3])/16 - 
      (cG[1, r3]*cG[0, r2, r1])/16 + (cG[0, r1]*cG[1, 0, r2])/16 - 
      (cG[1, r1]*cG[1, 0, r2])/16 - (cG[1, r3]*cG[1, 0, r2])/8 + 
      (cG[0, r1]*cG[1, 0, r3])/16 - (cG[1, r1]*cG[1, 0, r3])/16 + 
      (cG[1, r2]*cG[1, 0, r3])/16 - (3*cG[0, r3]*cG[1, 1, r2])/16 + 
      (3*cG[1, r3]*cG[1, 1, r2])/16 - (cG[0, r1]*cG[1, 1, r3])/16 + 
      (cG[0, r2]*cG[1, 1, r3])/16 - (cG[1, r2]*cG[1, 1, r3])/16 + 
      (cG[r2, r1]*cG[1, 1, r3])/16 + (cG[1, r3]*cG[1, r2, r1])/16 - 
      (cG[0, r1]*cG[1, r3, r2])/16 + (cG[0, r3]*cG[1, r3, r2])/16 + 
      (cG[1, r1]*cG[1, r3, r2])/16 - (cG[1, r3]*cG[1, r3, r2])/16 - 
      (cG[1, r3]*cG[r2, 1, r1])/16 - cG[0, 1, 0, r2]/16 - 
      cG[0, 1, 1, r1]/16 + cG[0, 1, r3, r2]/16 + cG[0, r2, 1, r1]/16 - 
      cG[1, 0, 0, r2]/16 - cG[1, 0, 0, r3]/16 + cG[1, 0, 1, r3]/16 + 
      cG[1, 0, r3, r2]/16 + (3*cG[1, 1, 0, r2])/16 - 
      (3*cG[1, 1, r3, r2])/16 - cG[1, r2, 1, r1]/16 + cG[r2, 1, 1, r1]/16)*
     Rc[3, 4, 5] + R[2, 3, 4]*(-(cG[0, r1]*cG[0, r3]*cG[1, r2])/16 + 
      (cG[0, r3]*cG[1, r1]*cG[1, r2])/16 + (cG[0, r1]*cG[1, r2]*cG[1, r3])/
       16 - (cG[1, r1]*cG[1, r2]*cG[1, r3])/16 + 
      (cG[0, r1]*cG[1, r3]*cG[r3, r2])/16 - (cG[1, r1]*cG[1, r3]*cG[r3, r2])/
       16 + (cG[1, r2]*cG[0, 0, r3])/16 + (cG[0, r3]*cG[0, 1, r2])/16 - 
      (cG[1, r3]*cG[0, 1, r2])/16 + (cG[1, r2]*cG[0, 1, r3])/8 - 
      (cG[r3, r2]*cG[0, 1, r3])/16 - (cG[1, r3]*cG[0, r3, r2])/16 + 
      (cG[1, r2]*cG[1, 0, r3])/16 - (3*cG[0, r3]*cG[1, 1, r2])/16 + 
      (3*cG[1, r3]*cG[1, 1, r2])/16 - (cG[1, r2]*cG[1, 1, r3])/4 - 
      (cG[0, r1]*cG[1, r3, r2])/16 + (cG[0, r3]*cG[1, r3, r2])/16 + 
      (cG[1, r1]*cG[1, r3, r2])/16 + (cG[1, r3]*cG[1, r3, r2])/8 - 
      (cG[0, r1]*cG[r3, 1, r2])/16 + (cG[1, r1]*cG[r3, 1, r2])/16 + 
      (cG[1, r3]*cG[r3, 1, r2])/16 + cG[0, 1, r3, r2]/16 + 
      cG[0, r3, 1, r2]/16 + cG[1, 0, r3, r2]/16 - (3*cG[1, 1, r3, r2])/16 - 
      (3*cG[1, r3, 1, r2])/16 + cG[r3, 0, 1, r2]/16 - cG[r3, 1, 1, r2]/8 + 
      ((cG[0, r1]*cG[0, r3]*cG[1, r2])/16 - (cG[0, r3]*cG[1, r1]*cG[1, r2])/
         16 + (cG[0, r1]*cG[0, r2]*cG[1, r3])/16 - 
        (cG[0, r2]*cG[1, r1]*cG[1, r3])/16 - (cG[0, r1]*cG[1, r2]*cG[1, r3])/
         16 + (cG[1, r1]*cG[1, r2]*cG[1, r3])/16 - (cG[1, r3]*cG[0, 0, r1])/
         16 - (cG[1, r3]*cG[0, 0, r2])/16 - (cG[1, r2]*cG[0, 0, r3])/16 - 
        (cG[1, r3]*cG[0, 1, r1])/16 - (cG[0, r3]*cG[0, 1, r2])/16 + 
        (cG[1, r3]*cG[0, 1, r2])/16 + (cG[1, r2]*cG[0, 1, r3])/16 + 
        (cG[1, r3]*cG[0, r2, r1])/16 + (cG[1, r3]*cG[1, 0, r1])/16 - 
        (cG[0, r1]*cG[1, 0, r2])/16 + (cG[1, r1]*cG[1, 0, r2])/16 + 
        (cG[1, r3]*cG[1, 0, r2])/8 - (cG[1, r2]*cG[1, 0, r3])/16 + 
        (3*cG[0, r3]*cG[1, 1, r2])/16 - (3*cG[1, r3]*cG[1, 1, r2])/16 + 
        (cG[0, r1]*cG[1, 1, r3])/16 - (cG[0, r2]*cG[1, 1, r3])/16 + 
        (cG[1, r2]*cG[1, 1, r3])/16 - (cG[r2, r1]*cG[1, 1, r3])/16 - 
        (cG[1, r3]*cG[1, r2, r1])/16 + (cG[0, r1]*cG[1, r3, r2])/16 - 
        (cG[0, r3]*cG[1, r3, r2])/16 - (cG[1, r1]*cG[1, r3, r2])/16 + 
        (cG[1, r3]*cG[1, r3, r2])/16 + (cG[1, r3]*cG[r2, 1, r1])/16 + 
        cG[0, 0, 1, r1]/16 + cG[0, 1, 0, r2]/16 + cG[0, 1, 1, r1]/16 - 
        cG[0, 1, r3, r2]/16 - cG[0, r2, 1, r1]/16 + cG[1, 0, 0, r2]/16 - 
        cG[1, 0, 1, r1]/16 - cG[1, 0, r3, r2]/16 - (3*cG[1, 1, 0, r2])/16 + 
        (3*cG[1, 1, r3, r2])/16 + cG[1, r2, 1, r1]/16 - cG[r2, 1, 1, r1]/16)*
       Rc[3, 4, 5] + ((cG[0, r1]*cG[0, r2]*cG[0, r3])/16 - 
        (cG[0, r2]*cG[0, r3]*cG[1, r1])/16 - (cG[0, r1]*cG[0, r2]*cG[1, r3])/
         8 + (cG[0, r2]*cG[1, r1]*cG[1, r3])/8 - 
        (cG[0, r1]*cG[0, r3]*cG[r3, r2])/16 + 
        (cG[0, r3]*cG[1, r1]*cG[r3, r2])/16 - (cG[0, r3]*cG[0, 0, r1])/16 + 
        (cG[1, r3]*cG[0, 0, r1])/8 - (cG[0, r3]*cG[0, 0, r2])/16 + 
        (cG[1, r3]*cG[0, 0, r2])/8 - (3*cG[1, r2]*cG[0, 0, r3])/16 + 
        (cG[r3, r2]*cG[0, 0, r3])/16 - (cG[0, r3]*cG[0, 1, r1])/8 + 
        (3*cG[1, r3]*cG[0, 1, r1])/16 + (cG[0, r1]*cG[0, 1, r3])/16 - 
        (cG[0, r2]*cG[0, 1, r3])/16 - (cG[r2, r1]*cG[0, 1, r3])/16 + 
        (cG[r3, r2]*cG[0, 1, r3])/16 + (cG[0, r3]*cG[0, r2, r1])/16 - 
        (cG[1, r3]*cG[0, r2, r1])/8 + (cG[1, r3]*cG[0, r3, r1])/16 + 
        (cG[0, r3]*cG[0, r3, r2])/16 + (cG[0, r3]*cG[1, 0, r1])/16 - 
        (cG[1, r3]*cG[1, 0, r1])/8 + (cG[0, r1]*cG[1, 0, r2])/16 + 
        (3*cG[0, r3]*cG[1, 0, r2])/16 - (cG[1, r1]*cG[1, 0, r2])/16 - 
        (5*cG[1, r3]*cG[1, 0, r2])/16 + (cG[0, r1]*cG[1, 0, r3])/8 - 
        (cG[0, r2]*cG[1, 0, r3])/8 + (3*cG[1, r2]*cG[1, 0, r3])/16 - 
        (cG[r2, r1]*cG[1, 0, r3])/8 - (cG[r3, r2]*cG[1, 0, r3])/16 - 
        (cG[0, r1]*cG[1, 1, r3])/4 + (cG[0, r2]*cG[1, 1, r3])/4 + 
        (cG[r2, r1]*cG[1, 1, r3])/4 - (cG[0, r3]*cG[1, r2, r1])/16 + 
        (cG[1, r3]*cG[1, r2, r1])/8 - (3*cG[0, r3]*cG[1, r3, r2])/16 + 
        (cG[0, r3]*cG[r2, 1, r1])/8 - (3*cG[1, r3]*cG[r2, 1, r1])/16 - 
        (cG[1, r3]*cG[r2, r3, r1])/16 + (cG[0, r1]*cG[r3, 0, r2])/16 - 
        (cG[1, r1]*cG[r3, 0, r2])/16 - (cG[1, r3]*cG[r3, 0, r2])/16 - 
        cG[0, 0, 1, r1]/16 - cG[0, 0, r3, r1]/16 - cG[0, 1, 0, r2]/16 - 
        cG[0, 1, 1, r1]/16 - cG[0, 1, r3, r1]/8 + cG[0, r2, 1, r1]/16 + 
        cG[0, r2, r3, r1]/16 - cG[0, r3, 0, r2]/16 - cG[0, r3, 1, r1]/16 - 
        cG[1, 0, 0, r2]/16 + cG[1, 0, 1, r1]/16 + cG[1, 0, r3, r1]/16 + 
        (3*cG[1, 1, 0, r2])/16 - cG[1, r2, 1, r1]/16 - cG[1, r2, r3, r1]/16 + 
        (3*cG[1, r3, 0, r2])/16 + cG[r2, 1, 1, r1]/16 + cG[r2, 1, r3, r1]/8 + 
        cG[r2, r3, 1, r1]/16 - cG[r3, 0, 0, r2]/16 + cG[r3, 1, 0, r2]/8)*
       Rc[3, 4, 6]) + Rc[3, 4, 6]*(-(cG[0, r1]*cG[0, r2]*cG[0, r3])/16 + 
      (cG[0, r2]*cG[0, r3]*cG[1, r1])/16 + (cG[0, r1]*cG[0, r2]*cG[1, r3])/
       8 - (cG[0, r2]*cG[1, r1]*cG[1, r3])/8 + 
      (cG[0, r1]*cG[0, r3]*cG[r3, r2])/16 - (cG[0, r3]*cG[1, r1]*cG[r3, r2])/
       16 + (cG[0, r3]*cG[0, 0, r2])/16 - (cG[1, r3]*cG[0, 0, r2])/8 + 
      (cG[0, r1]*cG[0, 0, r3])/16 - (cG[1, r1]*cG[0, 0, r3])/16 + 
      (3*cG[1, r2]*cG[0, 0, r3])/16 - (cG[r3, r2]*cG[0, 0, r3])/16 + 
      (cG[0, r3]*cG[0, 1, r1])/16 - (cG[1, r3]*cG[0, 1, r1])/8 + 
      (cG[0, r2]*cG[0, 1, r3])/16 - (cG[1, r1]*cG[0, 1, r3])/16 + 
      (cG[r2, r1]*cG[0, 1, r3])/16 - (cG[r3, r2]*cG[0, 1, r3])/16 - 
      (cG[0, r3]*cG[0, r2, r1])/16 + (cG[1, r3]*cG[0, r2, r1])/8 - 
      (cG[0, r3]*cG[0, r3, r2])/16 - (cG[0, r1]*cG[1, 0, r2])/16 - 
      (3*cG[0, r3]*cG[1, 0, r2])/16 + (cG[1, r1]*cG[1, 0, r2])/16 + 
      (5*cG[1, r3]*cG[1, 0, r2])/16 - (cG[0, r1]*cG[1, 0, r3])/16 + 
      (cG[0, r2]*cG[1, 0, r3])/8 - (cG[1, r1]*cG[1, 0, r3])/16 - 
      (3*cG[1, r2]*cG[1, 0, r3])/16 + (cG[r2, r1]*cG[1, 0, r3])/8 + 
      (cG[r3, r2]*cG[1, 0, r3])/16 + (cG[0, r3]*cG[1, 1, r1])/16 - 
      (cG[1, r3]*cG[1, 1, r1])/16 - (cG[0, r2]*cG[1, 1, r3])/4 + 
      (cG[1, r1]*cG[1, 1, r3])/4 - (cG[r2, r1]*cG[1, 1, r3])/4 + 
      (cG[0, r3]*cG[1, r2, r1])/16 - (cG[1, r3]*cG[1, r2, r1])/8 - 
      (cG[1, r3]*cG[1, r3, r1])/16 + (3*cG[0, r3]*cG[1, r3, r2])/16 - 
      (cG[0, r3]*cG[r2, 1, r1])/8 + (3*cG[1, r3]*cG[r2, 1, r1])/16 + 
      (cG[1, r3]*cG[r2, r3, r1])/16 - (cG[0, r1]*cG[r3, 0, r2])/16 + 
      (cG[1, r1]*cG[r3, 0, r2])/16 + (cG[1, r3]*cG[r3, 0, r2])/16 - 
      cG[0, 0, 0, r3]/16 - cG[0, 0, 1, r3]/16 + cG[0, 1, 0, r2]/16 + 
      cG[0, 1, 0, r3]/16 + cG[0, 1, 1, r1]/16 + cG[0, 1, r3, r1]/16 - 
      cG[0, r2, 1, r1]/16 - cG[0, r2, r3, r1]/16 + cG[0, r3, 0, r2]/16 + 
      cG[1, 0, 0, r2]/16 - cG[1, 0, 0, r3]/16 + cG[1, 0, 1, r3]/16 - 
      (3*cG[1, 1, 0, r2])/16 + cG[1, 1, 0, r3]/16 + cG[1, 1, r3, r1]/16 + 
      cG[1, r2, 1, r1]/16 + cG[1, r2, r3, r1]/16 - (3*cG[1, r3, 0, r2])/16 + 
      cG[1, r3, 1, r1]/16 - cG[r2, 1, 1, r1]/16 - cG[r2, 1, r3, r1]/8 - 
      cG[r2, r3, 1, r1]/16 + cG[r3, 0, 0, r2]/16 - cG[r3, 1, 0, r2]/8 + 
      (3*Z[3])/8)
 
hTilde[3, {0, 0, 1}, {-1, 1, -1, 1}] = 
   ((-(cG[0, r1]*cG[0, r3]*cG[1, r2]) + cG[0, r3]*cG[1, r1]*cG[1, r2] - 
       cG[0, r1]*cG[0, r2]*cG[1, r3] + cG[0, r2]*cG[1, r1]*cG[1, r3] + 
       cG[0, r1]*cG[1, r2]*cG[1, r3] - cG[1, r1]*cG[1, r2]*cG[1, r3] + 
       cG[1, r3]*cG[0, 0, r2] + cG[1, r2]*cG[0, 0, r3] + 
       cG[0, r3]*cG[0, 1, r1] - cG[1, r3]*cG[0, 1, r1] + 
       cG[0, r3]*cG[0, 1, r2] - cG[1, r3]*cG[0, 1, r2] - 
       2*cG[1, r1]*cG[0, 1, r3] - cG[1, r2]*cG[0, 1, r3] - 
       cG[1, r3]*cG[0, r2, r1] + cG[0, r1]*cG[1, 0, r2] - 
       cG[1, r1]*cG[1, 0, r2] - 2*cG[1, r3]*cG[1, 0, r2] - 
       cG[1, r1]*cG[1, 0, r3] + cG[1, r2]*cG[1, 0, r3] - 
       3*cG[0, r3]*cG[1, 1, r2] + 3*cG[1, r3]*cG[1, 1, r2] + 
       cG[0, r1]*cG[1, 1, r3] + cG[0, r2]*cG[1, 1, r3] + 
       2*cG[1, r1]*cG[1, 1, r3] - cG[1, r2]*cG[1, 1, r3] + 
       cG[r2, r1]*cG[1, 1, r3] + cG[1, r3]*cG[1, r2, r1] - 
       2*cG[1, r3]*cG[1, r3, r1] - cG[0, r1]*cG[1, r3, r2] + 
       cG[0, r3]*cG[1, r3, r2] + cG[1, r1]*cG[1, r3, r2] - 
       cG[1, r3]*cG[1, r3, r2] - cG[1, r3]*cG[r2, 1, r1] - cG[0, 1, 0, r2] + 
       cG[0, 1, r3, r1] + cG[0, 1, r3, r2] + cG[0, r2, 1, r1] - 
       cG[1, 0, 0, r2] + cG[1, 0, 0, r3] + 2*cG[1, 0, 1, r3] + 
       cG[1, 0, r3, r2] + 3*cG[1, 1, 0, r2] - 2*cG[1, 1, 0, r3] - 
       2*cG[1, 1, 1, r3] - 3*cG[1, 1, r3, r2] - cG[1, r2, 1, r1] + 
       2*cG[1, r3, 1, r1] + cG[r2, 1, 1, r1])*Rc[3, 4, 5])/16 + 
    ((cG[0, r1]*cG[0, r3]*cG[1, r2] - cG[0, r3]*cG[1, r1]*cG[1, r2] + 
       cG[0, r1]*cG[0, r2]*cG[1, r3] - cG[0, r2]*cG[1, r1]*cG[1, r3] - 
       cG[0, r1]*cG[1, r2]*cG[1, r3] + cG[1, r1]*cG[1, r2]*cG[1, r3] - 
       cG[1, r3]*cG[0, 0, r1] - cG[1, r3]*cG[0, 0, r2] - 
       cG[1, r2]*cG[0, 0, r3] - cG[1, r3]*cG[0, 1, r1] - 
       cG[0, r3]*cG[0, 1, r2] + cG[1, r3]*cG[0, 1, r2] + 
       cG[1, r2]*cG[0, 1, r3] + cG[1, r3]*cG[0, r2, r1] + 
       cG[1, r3]*cG[1, 0, r1] - cG[0, r1]*cG[1, 0, r2] + 
       cG[1, r1]*cG[1, 0, r2] + 2*cG[1, r3]*cG[1, 0, r2] - 
       cG[1, r2]*cG[1, 0, r3] + 3*cG[0, r3]*cG[1, 1, r2] - 
       3*cG[1, r3]*cG[1, 1, r2] + cG[0, r1]*cG[1, 1, r3] - 
       cG[0, r2]*cG[1, 1, r3] + cG[1, r2]*cG[1, 1, r3] - 
       cG[r2, r1]*cG[1, 1, r3] - cG[1, r3]*cG[1, r2, r1] + 
       cG[0, r1]*cG[1, r3, r2] - cG[0, r3]*cG[1, r3, r2] - 
       cG[1, r1]*cG[1, r3, r2] + cG[1, r3]*cG[1, r3, r2] + 
       cG[1, r3]*cG[r2, 1, r1] + cG[0, 0, 1, r1] + cG[0, 1, 0, r2] + 
       cG[0, 1, 1, r1] - cG[0, 1, r3, r2] - cG[0, r2, 1, r1] + 
       cG[1, 0, 0, r2] - cG[1, 0, 1, r1] - cG[1, 0, r3, r2] - 
       3*cG[1, 1, 0, r2] + 3*cG[1, 1, r3, r2] + cG[1, r2, 1, r1] - 
       cG[r2, 1, 1, r1])*R[2, 3, 4]*Rc[3, 4, 5])/16 + 
    (R[2, 3, 6]*R[4, 5, 6]*(cG[0, r1]*cG[0, 0, r3] - cG[1, r1]*cG[0, 0, r3] - 
       2*cG[0, r1]*cG[1, 0, r3] + 2*cG[1, r1]*cG[1, 0, r3] - 
       2*cG[0, 0, 0, r3] + cG[0, 0, 1, r3] - cG[0, 1, 0, r3] + 
       cG[1, 0, 0, r3] - 2*cG[1, 0, 1, r3] + 4*cG[1, 1, 0, r3] - 8*Z[3]))/
     16 + (R[2, 3, 6]*Rc[3, 4, 5]*(-(cG[0, r3]*cG[0, 0, r1]) + 
       2*cG[1, r3]*cG[0, 0, r1] + 2*cG[0, r1]*cG[0, 0, r3] - 
       2*cG[1, r1]*cG[0, 0, r3] - cG[0, r3]*cG[0, 1, r1] + 
       2*cG[1, r3]*cG[0, 1, r1] + cG[0, r1]*cG[0, 1, r3] + 
       cG[1, r1]*cG[0, 1, r3] + 2*cG[1, r3]*cG[0, r3, r1] + 
       cG[0, r3]*cG[1, 0, r1] - 2*cG[1, r3]*cG[1, 0, r1] - 
       cG[0, r1]*cG[1, 0, r3] + 2*cG[1, r1]*cG[1, 0, r3] - 
       4*cG[0, r1]*cG[1, 1, r3] - 3*cG[0, 0, 0, r3] - cG[0, 0, 1, r1] - 
       cG[0, 0, r3, r1] - cG[0, 1, 1, r1] + cG[0, 1, 1, r3] - 
       cG[0, 1, r3, r1] - 2*cG[0, r3, 1, r1] + cG[1, 0, 1, r1] - 
       cG[1, 0, 1, r3] + cG[1, 0, r3, r1] + 4*cG[1, 1, 0, r3] - 2*Z[3]))/16 + 
    (R[2, 3, 6]*R[4, 5, 6]*Rc[3, 4, 5]*(cG[0, r3]*cG[0, 0, r1] - 
       2*cG[1, r3]*cG[0, 0, r1] - 2*cG[0, r1]*cG[0, 0, r3] + 
       2*cG[1, r1]*cG[0, 0, r3] + cG[0, r3]*cG[0, 1, r1] - 
       2*cG[1, r3]*cG[0, 1, r1] - cG[0, r1]*cG[0, 1, r3] - 
       cG[1, r1]*cG[0, 1, r3] - 2*cG[1, r3]*cG[0, r3, r1] - 
       cG[0, r3]*cG[1, 0, r1] + 2*cG[1, r3]*cG[1, 0, r1] + 
       cG[0, r1]*cG[1, 0, r3] - 2*cG[1, r1]*cG[1, 0, r3] + 
       4*cG[0, r1]*cG[1, 1, r3] + 3*cG[0, 0, 0, r3] + cG[0, 0, 1, r1] + 
       cG[0, 0, r3, r1] + cG[0, 1, 1, r1] - cG[0, 1, 1, r3] + 
       cG[0, 1, r3, r1] + 2*cG[0, r3, 1, r1] - cG[1, 0, 1, r1] + 
       cG[1, 0, 1, r3] - cG[1, 0, r3, r1] - 4*cG[1, 1, 0, r3] + 2*Z[3]))/16 + 
    (R[2, 3, 6]*(-(cG[0, r1]*cG[0, 0, r3]) + cG[1, r1]*cG[0, 0, r3] + 
       2*cG[0, r1]*cG[1, 0, r3] - 2*cG[1, r1]*cG[1, 0, r3] + 
       2*cG[0, 0, 0, r3] - cG[0, 0, 1, r3] + cG[0, 1, 0, r3] - 
       cG[1, 0, 0, r3] + 2*cG[1, 0, 1, r3] - 4*cG[1, 1, 0, r3] + 8*Z[3]))/
     16 + (R[2, 3, 4]*R[4, 5, 6]*(cG[0, r1]*cG[0, r3]*cG[1, r2] - 
       cG[0, r3]*cG[1, r1]*cG[1, r2] + cG[0, r1]*cG[0, r3]*cG[r3, r2] - 
       cG[0, r3]*cG[1, r1]*cG[r3, r2] + cG[1, r2]*cG[0, 0, r3] - 
       2*cG[r3, r2]*cG[0, 0, r3] - cG[0, r3]*cG[0, 1, r2] + 
       cG[1, r2]*cG[0, 1, r3] + cG[r3, r2]*cG[0, 1, r3] - 
       cG[0, r3]*cG[0, r3, r2] - 3*cG[1, r2]*cG[1, 0, r3] - 
       cG[r3, r2]*cG[1, 0, r3] - cG[0, r1]*cG[1, 1, r2] + 
       3*cG[0, r3]*cG[1, 1, r2] + cG[1, r1]*cG[1, 1, r2] - 
       cG[1, r3]*cG[1, 1, r2] + cG[0, r1]*cG[1, r3, r2] + 
       cG[0, r3]*cG[1, r3, r2] - cG[1, r1]*cG[1, r3, r2] + 
       cG[1, r3]*cG[1, r3, r2] - cG[0, r1]*cG[r3, 1, r2] + 
       3*cG[0, r3]*cG[r3, 1, r2] + cG[1, r1]*cG[r3, 1, r2] - 
       cG[1, r3]*cG[r3, 1, r2] + cG[0, r1]*cG[r3, r3, r2] - 
       cG[0, r3]*cG[r3, r3, r2] - cG[1, r1]*cG[r3, r3, r2] + 
       cG[1, r3]*cG[r3, r3, r2] + cG[0, 1, 1, r2] - cG[0, 1, r3, r2] + 
       cG[0, r3, 1, r2] - cG[0, r3, r3, r2] + cG[1, 0, 1, r2] - 
       cG[1, 0, r3, r2] - 3*cG[1, 1, 1, r2] + 3*cG[1, 1, r3, r2] - 
       2*cG[1, r3, 1, r2] + 2*cG[1, r3, r3, r2] + cG[r3, 0, 1, r2] - 
       cG[r3, 0, r3, r2] - 3*cG[r3, 1, 1, r2] + 3*cG[r3, 1, r3, r2] + 
       10*Z[3] - 10*Zeta[3]))/16 + (R[4, 5, 6]*Rc[3, 4, 5]*
      (-(cG[0, r1]*cG[0, r2]*cG[0, r3]) + cG[0, r2]*cG[0, r3]*cG[1, r1] + 
       cG[0, r1]*cG[0, r3]*cG[1, r2] - cG[0, r3]*cG[1, r1]*cG[1, r2] + 
       2*cG[0, r1]*cG[0, r2]*cG[1, r3] - 2*cG[0, r2]*cG[1, r1]*cG[1, r3] - 
       cG[0, r1]*cG[1, r2]*cG[1, r3] + cG[1, r1]*cG[1, r2]*cG[1, r3] + 
       2*cG[0, r1]*cG[0, r3]*cG[r3, r2] - 2*cG[0, r3]*cG[1, r1]*cG[r3, r2] - 
       cG[0, r1]*cG[1, r3]*cG[r3, r2] + cG[1, r1]*cG[1, r3]*cG[r3, r2] + 
       cG[0, r3]*cG[0, 0, r2] - 2*cG[1, r3]*cG[0, 0, r2] + 
       2*cG[0, r1]*cG[0, 0, r3] - 2*cG[1, r1]*cG[0, 0, r3] + 
       3*cG[1, r2]*cG[0, 0, r3] - 3*cG[r3, r2]*cG[0, 0, r3] - 
       cG[0, r3]*cG[0, 1, r2] + cG[1, r3]*cG[0, 1, r2] - 
       cG[0, r1]*cG[0, 1, r3] + 2*cG[0, r2]*cG[0, 1, r3] + 
       cG[1, r1]*cG[0, 1, r3] - cG[1, r2]*cG[0, 1, r3] + 
       2*cG[r2, r1]*cG[0, 1, r3] - cG[0, r3]*cG[0, r2, r1] + 
       2*cG[1, r3]*cG[0, r2, r1] - 2*cG[0, r3]*cG[0, r3, r2] + 
       cG[1, r3]*cG[0, r3, r2] - cG[0, r1]*cG[1, 0, r2] - 
       2*cG[0, r3]*cG[1, 0, r2] + cG[1, r1]*cG[1, 0, r2] + 
       4*cG[1, r3]*cG[1, 0, r2] - 2*cG[0, r1]*cG[1, 0, r3] + 
       cG[0, r2]*cG[1, 0, r3] + 2*cG[1, r1]*cG[1, 0, r3] - 
       5*cG[1, r2]*cG[1, 0, r3] + cG[r2, r1]*cG[1, 0, r3] + 
       3*cG[0, r3]*cG[1, 1, r2] - 3*cG[1, r3]*cG[1, 1, r2] - 
       4*cG[0, r2]*cG[1, 1, r3] + 3*cG[1, r2]*cG[1, 1, r3] - 
       4*cG[r2, r1]*cG[1, 1, r3] + cG[r3, r2]*cG[1, 1, r3] + 
       cG[0, r3]*cG[1, r2, r1] - 2*cG[1, r3]*cG[1, r2, r1] + 
       cG[0, r1]*cG[1, r3, r2] + 3*cG[0, r3]*cG[1, r3, r2] - 
       cG[1, r1]*cG[1, r3, r2] - cG[1, r3]*cG[1, r3, r2] - 
       cG[0, r3]*cG[r2, 1, r1] + 2*cG[1, r3]*cG[r2, 1, r1] + 
       2*cG[1, r3]*cG[r2, r3, r1] - cG[0, r1]*cG[r3, 0, r2] + 
       cG[1, r1]*cG[r3, 0, r2] + 2*cG[1, r3]*cG[r3, 0, r2] + 
       3*cG[0, r3]*cG[r3, 1, r2] - 3*cG[1, r3]*cG[r3, 1, r2] + 
       cG[0, r1]*cG[r3, r3, r2] - cG[0, r3]*cG[r3, r3, r2] - 
       cG[1, r1]*cG[r3, r3, r2] + cG[1, r3]*cG[r3, r3, r2] - 
       3*cG[0, 0, 0, r3] + cG[0, 1, 0, r2] + cG[0, 1, 1, r3] - 
       cG[0, 1, r3, r2] - cG[0, r2, 1, r1] - cG[0, r2, r3, r1] + 
       cG[0, r3, 0, r2] - cG[0, r3, r3, r2] + cG[1, 0, 0, r2] - 
       cG[1, 0, 1, r3] - cG[1, 0, r3, r2] - 3*cG[1, 1, 0, r2] + 
       4*cG[1, 1, 0, r3] + 3*cG[1, 1, r3, r2] + cG[1, r2, 1, r1] + 
       cG[1, r2, r3, r1] - 2*cG[1, r3, 0, r2] + 2*cG[1, r3, r3, r2] - 
       cG[r2, 1, 1, r1] - cG[r2, 1, r3, r1] - 2*cG[r2, r3, 1, r1] + 
       cG[r3, 0, 0, r2] - cG[r3, 0, r3, r2] - 3*cG[r3, 1, 0, r2] + 
       3*cG[r3, 1, r3, r2] - 2*Zeta[3]))/16 + 
    (cG[0, r1]*cG[0, r3]*cG[1, r2] - cG[0, r3]*cG[1, r1]*cG[1, r2] - 
      cG[1, r2]*cG[0, 0, r3] - cG[0, r3]*cG[0, 1, r2] + 
      cG[1, r2]*cG[0, 1, r3] - cG[0, r1]*cG[1, 0, r3] + 
      cG[1, r1]*cG[1, 0, r3] - cG[1, r2]*cG[1, 0, r3] - 
      cG[0, r1]*cG[1, 1, r2] + 3*cG[0, r3]*cG[1, 1, r2] + 
      cG[1, r1]*cG[1, 1, r2] - cG[1, r3]*cG[1, 1, r2] + 
      cG[0, r1]*cG[1, r3, r2] - cG[0, r3]*cG[1, r3, r2] - 
      cG[1, r1]*cG[1, r3, r2] + cG[1, r3]*cG[1, r3, r2] + cG[0, 1, 1, r2] - 
      cG[0, 1, r3, r2] + cG[1, 0, 1, r2] - cG[1, 0, 1, r3] - 
      cG[1, 0, r3, r2] + 2*cG[1, 1, 0, r3] - 3*cG[1, 1, 1, r2] + 
      3*cG[1, 1, r3, r2] + 2*Z[3] - 2*Zeta[3])/16 + 
    (R[2, 3, 4]*(-(cG[0, r1]*cG[0, r3]*cG[1, r2]) + cG[0, r3]*cG[1, r1]*
        cG[1, r2] + cG[1, r2]*cG[0, 0, r3] + cG[0, r3]*cG[0, 1, r2] - 
       cG[1, r2]*cG[0, 1, r3] + cG[1, r2]*cG[1, 0, r3] + 
       cG[0, r1]*cG[1, 1, r2] - 3*cG[0, r3]*cG[1, 1, r2] - 
       cG[1, r1]*cG[1, 1, r2] + cG[1, r3]*cG[1, 1, r2] - 
       cG[0, r1]*cG[1, r3, r2] + cG[0, r3]*cG[1, r3, r2] + 
       cG[1, r1]*cG[1, r3, r2] - cG[1, r3]*cG[1, r3, r2] - cG[0, 1, 1, r2] + 
       cG[0, 1, r3, r2] - cG[1, 0, 1, r2] + cG[1, 0, r3, r2] + 
       3*cG[1, 1, 1, r2] - 3*cG[1, 1, r3, r2] - 2*Z[3] + 2*Zeta[3]))/16 + 
    (R[2, 3, 4]*R[4, 5, 6]*Rc[3, 4, 5]*(cG[0, r1]*cG[0, r2]*cG[0, r3] - 
       cG[0, r2]*cG[0, r3]*cG[1, r1] - cG[0, r1]*cG[0, r3]*cG[1, r2] + 
       cG[0, r3]*cG[1, r1]*cG[1, r2] - 2*cG[0, r1]*cG[0, r2]*cG[1, r3] + 
       2*cG[0, r2]*cG[1, r1]*cG[1, r3] + cG[0, r1]*cG[1, r2]*cG[1, r3] - 
       cG[1, r1]*cG[1, r2]*cG[1, r3] - 2*cG[0, r1]*cG[0, r3]*cG[r3, r2] + 
       2*cG[0, r3]*cG[1, r1]*cG[r3, r2] + cG[0, r1]*cG[1, r3]*cG[r3, r2] - 
       cG[1, r1]*cG[1, r3]*cG[r3, r2] - cG[0, r3]*cG[0, 0, r1] + 
       2*cG[1, r3]*cG[0, 0, r1] - cG[0, r3]*cG[0, 0, r2] + 
       2*cG[1, r3]*cG[0, 0, r2] - 3*cG[1, r2]*cG[0, 0, r3] + 
       3*cG[r3, r2]*cG[0, 0, r3] - cG[0, r3]*cG[0, 1, r1] + 
       2*cG[1, r3]*cG[0, 1, r1] + cG[0, r3]*cG[0, 1, r2] - 
       cG[1, r3]*cG[0, 1, r2] + 2*cG[0, r1]*cG[0, 1, r3] - 
       2*cG[0, r2]*cG[0, 1, r3] + cG[1, r2]*cG[0, 1, r3] - 
       2*cG[r2, r1]*cG[0, 1, r3] + cG[0, r3]*cG[0, r2, r1] - 
       2*cG[1, r3]*cG[0, r2, r1] + 2*cG[1, r3]*cG[0, r3, r1] + 
       2*cG[0, r3]*cG[0, r3, r2] - cG[1, r3]*cG[0, r3, r2] + 
       cG[0, r3]*cG[1, 0, r1] - 2*cG[1, r3]*cG[1, 0, r1] + 
       cG[0, r1]*cG[1, 0, r2] + 2*cG[0, r3]*cG[1, 0, r2] - 
       cG[1, r1]*cG[1, 0, r2] - 4*cG[1, r3]*cG[1, 0, r2] + 
       cG[0, r1]*cG[1, 0, r3] - cG[0, r2]*cG[1, 0, r3] + 
       5*cG[1, r2]*cG[1, 0, r3] - cG[r2, r1]*cG[1, 0, r3] - 
       3*cG[0, r3]*cG[1, 1, r2] + 3*cG[1, r3]*cG[1, 1, r2] - 
       4*cG[0, r1]*cG[1, 1, r3] + 4*cG[0, r2]*cG[1, 1, r3] - 
       3*cG[1, r2]*cG[1, 1, r3] + 4*cG[r2, r1]*cG[1, 1, r3] - 
       cG[r3, r2]*cG[1, 1, r3] - cG[0, r3]*cG[1, r2, r1] + 
       2*cG[1, r3]*cG[1, r2, r1] - cG[0, r1]*cG[1, r3, r2] - 
       3*cG[0, r3]*cG[1, r3, r2] + cG[1, r1]*cG[1, r3, r2] + 
       cG[1, r3]*cG[1, r3, r2] + cG[0, r3]*cG[r2, 1, r1] - 
       2*cG[1, r3]*cG[r2, 1, r1] - 2*cG[1, r3]*cG[r2, r3, r1] + 
       cG[0, r1]*cG[r3, 0, r2] - cG[1, r1]*cG[r3, 0, r2] - 
       2*cG[1, r3]*cG[r3, 0, r2] - 3*cG[0, r3]*cG[r3, 1, r2] + 
       3*cG[1, r3]*cG[r3, 1, r2] - cG[0, r1]*cG[r3, r3, r2] + 
       cG[0, r3]*cG[r3, r3, r2] + cG[1, r1]*cG[r3, r3, r2] - 
       cG[1, r3]*cG[r3, r3, r2] - cG[0, 0, 1, r1] - cG[0, 0, r3, r1] - 
       cG[0, 1, 0, r2] - cG[0, 1, 1, r1] - cG[0, 1, r3, r1] + 
       cG[0, 1, r3, r2] + cG[0, r2, 1, r1] + cG[0, r2, r3, r1] - 
       cG[0, r3, 0, r2] - 2*cG[0, r3, 1, r1] + cG[0, r3, r3, r2] - 
       cG[1, 0, 0, r2] + cG[1, 0, 1, r1] + cG[1, 0, r3, r1] + 
       cG[1, 0, r3, r2] + 3*cG[1, 1, 0, r2] - 3*cG[1, 1, r3, r2] - 
       cG[1, r2, 1, r1] - cG[1, r2, r3, r1] + 2*cG[1, r3, 0, r2] - 
       2*cG[1, r3, r3, r2] + cG[r2, 1, 1, r1] + cG[r2, 1, r3, r1] + 
       2*cG[r2, r3, 1, r1] - cG[r3, 0, 0, r2] + cG[r3, 0, r3, r2] + 
       3*cG[r3, 1, 0, r2] - 3*cG[r3, 1, r3, r2] - 2*Z[3] + 2*Zeta[3]))/16 + 
    (R[4, 5, 6]*(-(cG[0, r1]*cG[0, r3]*cG[1, r2]) + cG[0, r3]*cG[1, r1]*
        cG[1, r2] - cG[0, r1]*cG[0, r3]*cG[r3, r2] + cG[0, r3]*cG[1, r1]*
        cG[r3, r2] - cG[0, r1]*cG[0, 0, r3] + cG[1, r1]*cG[0, 0, r3] - 
       cG[1, r2]*cG[0, 0, r3] + 2*cG[r3, r2]*cG[0, 0, r3] + 
       cG[0, r3]*cG[0, 1, r2] - cG[1, r2]*cG[0, 1, r3] - 
       cG[r3, r2]*cG[0, 1, r3] + cG[0, r3]*cG[0, r3, r2] + 
       2*cG[0, r1]*cG[1, 0, r3] - 2*cG[1, r1]*cG[1, 0, r3] + 
       3*cG[1, r2]*cG[1, 0, r3] + cG[r3, r2]*cG[1, 0, r3] + 
       cG[0, r1]*cG[1, 1, r2] - 3*cG[0, r3]*cG[1, 1, r2] - 
       cG[1, r1]*cG[1, 1, r2] + cG[1, r3]*cG[1, 1, r2] - 
       cG[0, r1]*cG[1, r3, r2] - cG[0, r3]*cG[1, r3, r2] + 
       cG[1, r1]*cG[1, r3, r2] - cG[1, r3]*cG[1, r3, r2] + 
       cG[0, r1]*cG[r3, 1, r2] - 3*cG[0, r3]*cG[r3, 1, r2] - 
       cG[1, r1]*cG[r3, 1, r2] + cG[1, r3]*cG[r3, 1, r2] - 
       cG[0, r1]*cG[r3, r3, r2] + cG[0, r3]*cG[r3, r3, r2] + 
       cG[1, r1]*cG[r3, r3, r2] - cG[1, r3]*cG[r3, r3, r2] + 
       2*cG[0, 0, 0, r3] - cG[0, 0, 1, r3] + cG[0, 1, 0, r3] - 
       cG[0, 1, 1, r2] + cG[0, 1, r3, r2] - cG[0, r3, 1, r2] + 
       cG[0, r3, r3, r2] - cG[1, 0, 0, r3] - cG[1, 0, 1, r2] + 
       2*cG[1, 0, 1, r3] + cG[1, 0, r3, r2] - 4*cG[1, 1, 0, r3] + 
       3*cG[1, 1, 1, r2] - 3*cG[1, 1, r3, r2] + 2*cG[1, r3, 1, r2] - 
       2*cG[1, r3, r3, r2] - cG[r3, 0, 1, r2] + cG[r3, 0, r3, r2] + 
       3*cG[r3, 1, 1, r2] - 3*cG[r3, 1, r3, r2] - 2*Z[3] + 10*Zeta[3]))/16
 
hTilde[3, {0, 0, 1}, {-1, 1, 1, -1}] = 
   (cG[1, r3]*cG[0, 1, r1] - cG[0, r1]*cG[0, 1, r3] + 
      cG[1, r1]*cG[0, 1, r3] - cG[1, r3]*cG[0, r3, r1] - 
      cG[1, r1]*cG[1, 1, r3] + cG[r3, r1]*cG[1, 1, r3] + 
      cG[1, r3]*cG[1, r3, r1] - cG[1, r3]*cG[r3, 1, r1] - cG[0, 1, 1, r1] + 
      2*cG[0, 1, 1, r3] + cG[0, r3, 1, r1] - cG[1, 0, 1, r3] - 
      cG[1, r3, 1, r1] + cG[r3, 1, 1, r1])/16 + 
    ((-(cG[1, r3]*cG[0, 0, r1]) - cG[1, r3]*cG[0, 1, r1] + 
       cG[1, r3]*cG[0, r3, r1] + cG[1, r3]*cG[1, 0, r1] + 
       2*cG[0, r1]*cG[1, 1, r3] - cG[1, r1]*cG[1, 1, r3] - 
       cG[r3, r1]*cG[1, 1, r3] - cG[1, r3]*cG[1, r3, r1] + 
       cG[1, r3]*cG[r3, 1, r1] + cG[0, 0, 1, r1] + cG[0, 0, 1, r3] + 
       cG[0, 1, 1, r1] - 2*cG[0, 1, 1, r3] - cG[0, r3, 1, r1] - 
       cG[1, 0, 1, r1] + 2*cG[1, 0, 1, r3] - 2*cG[1, 1, 1, r3] + 
       cG[1, r3, 1, r1] - cG[r3, 1, 1, r1])*R[2, 3, 5])/16 + 
    (R[2, 3, 5]*Rc[3, 5, 6]*(-(cG[0, r3]*cG[0, 0, r1]) + 
       2*cG[1, r3]*cG[0, 0, r1] + 2*cG[0, r1]*cG[0, 0, r3] - 
       2*cG[1, r1]*cG[0, 0, r3] - 2*cG[0, r3]*cG[0, 1, r1] + 
       3*cG[1, r3]*cG[0, 1, r1] - cG[0, r1]*cG[0, 1, r3] + 
       2*cG[1, r1]*cG[0, 1, r3] - cG[r3, r1]*cG[0, 1, r3] + 
       cG[0, r3]*cG[0, r3, r1] - cG[1, r3]*cG[0, r3, r1] + 
       cG[0, r3]*cG[1, 0, r1] - 2*cG[1, r3]*cG[1, 0, r1] + 
       cG[0, r1]*cG[1, 0, r3] + cG[1, r1]*cG[1, 0, r3] - 
       2*cG[r3, r1]*cG[1, 0, r3] - 4*cG[0, r1]*cG[1, 1, r3] + 
       4*cG[r3, r1]*cG[1, 1, r3] - cG[0, r3]*cG[1, r3, r1] + 
       2*cG[1, r3]*cG[1, r3, r1] + 2*cG[0, r3]*cG[r3, 1, r1] - 
       3*cG[1, r3]*cG[r3, 1, r1] - cG[1, r3]*cG[r3, r3, r1] - 
       3*cG[0, 0, 0, r3] - cG[0, 0, 1, r1] - cG[0, 0, r3, r1] - 
       cG[0, 1, 1, r1] + 4*cG[0, 1, 1, r3] - 2*cG[0, 1, r3, r1] + 
       cG[0, r3, r3, r1] + cG[1, 0, 1, r1] - cG[1, 0, 1, r3] + 
       cG[1, 0, r3, r1] + cG[1, 1, 0, r3] - cG[1, r3, 1, r1] - 
       cG[1, r3, r3, r1] + cG[r3, 1, 1, r1] + 2*cG[r3, 1, r3, r1] + 
       cG[r3, r3, 1, r1] - 2*Z[3]))/16 + 
    (Rc[3, 5, 6]*(-(cG[0, r1]*cG[0, 0, r3]) + cG[1, r1]*cG[0, 0, r3] + 
       cG[0, r3]*cG[0, 1, r1] - 2*cG[1, r3]*cG[0, 1, r1] + 
       2*cG[0, r1]*cG[0, 1, r3] - 3*cG[1, r1]*cG[0, 1, r3] + 
       cG[r3, r1]*cG[0, 1, r3] - cG[0, r3]*cG[0, r3, r1] + 
       2*cG[1, r3]*cG[0, r3, r1] - 2*cG[1, r1]*cG[1, 0, r3] + 
       2*cG[r3, r1]*cG[1, 0, r3] + cG[0, r3]*cG[1, 1, r1] - 
       cG[1, r3]*cG[1, 1, r1] + 4*cG[1, r1]*cG[1, 1, r3] - 
       4*cG[r3, r1]*cG[1, 1, r3] + cG[0, r3]*cG[1, r3, r1] - 
       3*cG[1, r3]*cG[1, r3, r1] - 2*cG[0, r3]*cG[r3, 1, r1] + 
       3*cG[1, r3]*cG[r3, 1, r1] + cG[1, r3]*cG[r3, r3, r1] + 
       2*cG[0, 0, 0, r3] - cG[0, 0, 1, r3] + cG[0, 1, 0, r3] + 
       cG[0, 1, 1, r1] - 4*cG[0, 1, 1, r3] + cG[0, 1, r3, r1] - 
       cG[0, r3, 1, r1] - cG[0, r3, r3, r1] - cG[1, 0, 0, r3] + 
       2*cG[1, 0, 1, r3] + cG[1, 1, r3, r1] + 2*cG[1, r3, 1, r1] + 
       cG[1, r3, r3, r1] - cG[r3, 1, 1, r1] - 2*cG[r3, 1, r3, r1] - 
       cG[r3, r3, 1, r1] + 8*Z[3]))/16
 
hTilde[3, {0, 0, 1}, {-1, 1, 1, 1}] = 
   (cG[0, r3]*cG[0, 1, r1] - cG[1, r3]*cG[0, 1, r1] - 
      cG[0, r1]*cG[0, 1, r3] - cG[1, r1]*cG[0, 1, r3] - 
      cG[1, r3]*cG[0, r3, r1] - cG[0, r1]*cG[1, 0, r3] + 
      2*cG[0, r1]*cG[1, 1, r3] + cG[1, r1]*cG[1, 1, r3] + 
      cG[r3, r1]*cG[1, 1, r3] - cG[1, r3]*cG[1, r3, r1] - 
      cG[1, r3]*cG[r3, 1, r1] + cG[0, 0, 1, r3] + cG[0, 1, r3, r1] + 
      cG[0, r3, 1, r1] + cG[1, 0, 0, r3] - 2*cG[1, 1, 1, r3] + 
      cG[1, r3, 1, r1] + cG[r3, 1, 1, r1])/16 + 
    ((-(cG[1, r3]*cG[0, 0, r1]) - cG[1, r3]*cG[0, 1, r1] + 
       cG[0, r1]*cG[0, 1, r3] - cG[1, r1]*cG[0, 1, r3] + 
       cG[1, r3]*cG[0, r3, r1] + cG[1, r3]*cG[1, 0, r1] + 
       cG[1, r1]*cG[1, 1, r3] - cG[r3, r1]*cG[1, 1, r3] - 
       cG[1, r3]*cG[1, r3, r1] + cG[1, r3]*cG[r3, 1, r1] + cG[0, 0, 1, r1] - 
       cG[0, 0, 1, r3] + cG[0, 1, 1, r1] - cG[0, r3, 1, r1] - 
       cG[1, 0, 1, r1] + cG[1, 0, 1, r3] + cG[1, r3, 1, r1] - 
       cG[r3, 1, 1, r1])*R[2, 3, 5])/16 + 
    (R[2, 3, 6]*(-(cG[0, r3]*cG[0, 0, r1]) + 2*cG[1, r3]*cG[0, 0, r1] + 
       cG[0, r1]*cG[0, 0, r3] - cG[1, r1]*cG[0, 0, r3] - 
       cG[0, r3]*cG[0, 1, r1] + 2*cG[1, r3]*cG[0, 1, r1] + 
       cG[0, r1]*cG[0, 1, r3] + cG[1, r1]*cG[0, 1, r3] + 
       2*cG[1, r3]*cG[0, r3, r1] + cG[0, r3]*cG[1, 0, r1] - 
       2*cG[1, r3]*cG[1, 0, r1] + cG[0, r1]*cG[1, 0, r3] - 
       4*cG[0, r1]*cG[1, 1, r3] - cG[0, 0, 0, r3] - cG[0, 0, 1, r1] - 
       cG[0, 0, 1, r3] - cG[0, 0, r3, r1] + cG[0, 1, 0, r3] - 
       cG[0, 1, 1, r1] + cG[0, 1, 1, r3] - cG[0, 1, r3, r1] - 
       2*cG[0, r3, 1, r1] - cG[1, 0, 0, r3] + cG[1, 0, 1, r1] + 
       cG[1, 0, 1, r3] + cG[1, 0, r3, r1] + 6*Z[3]))/16
 
hTilde[3, {0, 0, 1}, {1, -1, -1, -1}] = -(cG[1, r1]*cG[0, 0, r3])/16 - 
    (cG[0, r1]*cG[0, 1, r3])/16 - (cG[1, r1]*cG[0, 1, r3])/16 + 
    (cG[r3, r1]*cG[0, 1, r3])/16 + (cG[0, r3]*cG[1, 0, r1])/16 - 
    (cG[1, r3]*cG[1, 0, r1])/16 - (cG[0, r1]*cG[1, 0, r3])/16 + 
    (cG[0, r3]*cG[1, 1, r1])/16 - (cG[1, r3]*cG[1, 1, r1])/16 + 
    (cG[0, r1]*cG[1, 1, r3])/8 + (cG[1, r1]*cG[1, 1, r3])/8 - 
    (cG[0, r3]*cG[1, r3, r1])/16 - (cG[1, r3]*cG[1, r3, r1])/16 - 
    (cG[1, r3]*cG[r3, 0, r1])/16 + cG[0, 0, 1, r3]/16 + cG[1, 0, 0, r3]/16 - 
    cG[1, 1, 1, r3]/8 + cG[1, 1, r3, r1]/16 + cG[1, r3, 0, r1]/16 + 
    cG[1, r3, 1, r1]/16 + cG[r3, 1, 0, r1]/16 + 
    (-(cG[1, r3]*cG[0, 0, r1])/16 + (cG[1, r1]*cG[0, 0, r3])/16 + 
      (cG[1, r3]*cG[0, 1, r1])/16 - (cG[1, r1]*cG[0, 1, r3])/16 - 
      (cG[0, r3]*cG[1, 0, r1])/16 + (cG[0, r1]*cG[1, 0, r3])/16 - 
      (cG[0, r3]*cG[1, 1, r1])/16 + (cG[1, r3]*cG[1, 1, r1])/16 + 
      (cG[0, r3]*cG[1, r3, r1])/16 - (cG[1, r3]*cG[1, r3, r1])/16 + 
      cG[1, 0, 0, r1]/16 - cG[1, 0, 0, r3]/16 - cG[1, 0, 1, r1]/16 + 
      cG[1, 0, 1, r3]/16 + cG[1, 1, 0, r1]/16 - cG[1, 1, r3, r1]/16 - 
      cG[1, r3, 0, r1]/16 + cG[1, r3, 1, r1]/16)*Rc[2, 3, 5] + 
    Rc[2, 3, 6]*(-(cG[0, r3]*cG[0, 0, r1])/16 + (cG[1, r3]*cG[0, 0, r1])/8 + 
      (cG[0, r1]*cG[0, 0, r3])/16 + (cG[1, r1]*cG[0, 0, r3])/8 - 
      (cG[r3, r1]*cG[0, 0, r3])/16 + (cG[0, r3]*cG[0, 1, r1])/16 - 
      (cG[1, r3]*cG[0, 1, r1])/8 + (cG[0, r1]*cG[0, 1, r3])/16 - 
      (cG[r3, r1]*cG[0, 1, r3])/16 - (cG[0, r3]*cG[1, 0, r1])/8 + 
      (3*cG[1, r3]*cG[1, 0, r1])/16 + (cG[0, r1]*cG[1, 0, r3])/16 - 
      (cG[1, r1]*cG[1, 0, r3])/8 + (cG[r3, r1]*cG[1, 0, r3])/16 - 
      (cG[0, r1]*cG[1, 1, r3])/4 + (cG[0, r3]*cG[1, r3, r1])/8 + 
      (cG[0, r3]*cG[r3, 0, r1])/16 + (cG[1, r3]*cG[r3, 0, r1])/16 - 
      (cG[0, r3]*cG[r3, 1, r1])/16 - cG[0, 0, 0, r3]/16 - 
      cG[0, 0, 1, r3]/16 + cG[0, 1, 0, r3]/16 - cG[1, 0, 0, r1]/16 - 
      cG[1, 0, 0, r3]/16 + cG[1, 0, 1, r1]/16 + cG[1, 0, 1, r3]/16 - 
      cG[1, 1, 0, r1]/16 + cG[1, 1, 0, r3]/16 - cG[1, r3, 0, r1]/8 - 
      cG[r3, 0, 0, r1]/16 + cG[r3, 0, 1, r1]/16 - cG[r3, 1, 0, r1]/16 + 
      (3*Z[3])/8)
 
hTilde[3, {0, 0, 1}, {1, -1, -1, 1}] = -(cG[1, r1]*cG[0, 0, r3])/16 + 
    (cG[1, r1]*cG[0, 1, r3])/16 + (cG[0, r3]*cG[1, 0, r1])/16 - 
    (cG[0, r1]*cG[1, 0, r3])/16 + (cG[0, r3]*cG[1, 1, r1])/16 - 
    (cG[1, r3]*cG[1, 1, r1])/16 - (cG[0, r3]*cG[1, r3, r1])/16 + 
    (cG[1, r3]*cG[1, r3, r1])/16 - cG[1, 0, 1, r3]/16 - cG[1, 1, 0, r1]/16 + 
    cG[1, 1, 0, r3]/8 + cG[1, 1, r3, r1]/16 + cG[1, r3, 0, r1]/16 - 
    cG[1, r3, 1, r1]/16 + (-(cG[1, r3]*cG[0, 0, r1])/16 + 
      (cG[1, r1]*cG[0, 0, r3])/16 + (cG[1, r3]*cG[0, 1, r1])/16 - 
      (cG[1, r1]*cG[0, 1, r3])/16 - (cG[0, r3]*cG[1, 0, r1])/16 + 
      (cG[1, r1]*cG[1, 0, r3])/16 - (cG[0, r3]*cG[1, 1, r1])/16 + 
      (cG[1, r3]*cG[1, 1, r1])/16 + (cG[0, r1]*cG[1, 1, r3])/8 - 
      (cG[1, r1]*cG[1, 1, r3])/8 + (cG[0, r3]*cG[1, r3, r1])/16 - 
      (cG[1, r3]*cG[1, r3, r1])/16 + cG[1, 0, 0, r1]/16 + 
      cG[1, 0, 0, r3]/16 - cG[1, 0, 1, r1]/16 + cG[1, 0, 1, r3]/8 + 
      cG[1, 1, 0, r1]/16 - cG[1, 1, 0, r3]/8 - cG[1, 1, 1, r3]/8 - 
      cG[1, 1, r3, r1]/16 - cG[1, r3, 0, r1]/16 + cG[1, r3, 1, r1]/16)*
     Rc[2, 3, 5] + R[3, 5, 6]*(-(cG[0, r1]*cG[0, 0, r3])/16 + 
      (cG[r3, r1]*cG[0, 0, r3])/8 - (cG[1, r1]*cG[0, 1, r3])/16 - 
      (cG[r3, r1]*cG[0, 1, r3])/16 - (cG[0, r3]*cG[1, 0, r1])/16 + 
      (cG[0, r1]*cG[1, 0, r3])/8 + (cG[1, r1]*cG[1, 0, r3])/16 + 
      (cG[r3, r1]*cG[1, 0, r3])/16 - (cG[0, r3]*cG[1, 1, r1])/16 + 
      (cG[1, r3]*cG[1, 1, r1])/16 - (cG[1, r3]*cG[1, r3, r1])/16 - 
      (cG[0, r3]*cG[r3, 0, r1])/16 - (cG[0, r3]*cG[r3, 1, r1])/8 + 
      (cG[1, r3]*cG[r3, 1, r1])/16 + (cG[0, r3]*cG[r3, r3, r1])/16 - 
      (cG[1, r3]*cG[r3, r3, r1])/16 + cG[0, 0, 0, r3]/8 - 
      cG[0, 0, 1, r3]/16 + cG[0, 1, 0, r3]/16 - cG[1, 0, 0, r3]/16 + 
      cG[1, 0, 1, r3]/8 + cG[1, 1, 0, r1]/16 - cG[1, 1, 0, r3]/4 - 
      cG[1, 1, r3, r1]/16 - cG[1, r3, 0, r1]/16 + cG[1, r3, 1, r1]/8 - 
      cG[1, r3, r3, r1]/16 + cG[r3, 1, 0, r1]/16 + cG[r3, 1, 1, r1]/16 - 
      cG[r3, 1, r3, r1]/8 - cG[r3, r3, 0, r1]/16 + cG[r3, r3, 1, r1]/16 + 
      Rc[2, 3, 5]*(-(cG[0, r3]*cG[0, 0, r1])/16 + (cG[1, r3]*cG[0, 0, r1])/
         8 + (cG[0, r1]*cG[0, 0, r3])/8 + (cG[1, r1]*cG[0, 0, r3])/16 - 
        (3*cG[r3, r1]*cG[0, 0, r3])/16 + (cG[0, r3]*cG[0, 1, r1])/16 - 
        (cG[1, r3]*cG[0, 1, r1])/8 + (cG[0, r1]*cG[0, 1, r3])/16 + 
        (cG[1, r3]*cG[1, 0, r1])/16 - (cG[0, r1]*cG[1, 0, r3])/16 - 
        (3*cG[1, r1]*cG[1, 0, r3])/16 + (cG[0, r3]*cG[1, 1, r1])/16 - 
        (cG[1, r3]*cG[1, 1, r1])/16 - (cG[0, r1]*cG[1, 1, r3])/4 + 
        (3*cG[1, r1]*cG[1, 1, r3])/16 + (cG[r3, r1]*cG[1, 1, r3])/16 + 
        (cG[0, r3]*cG[1, r3, r1])/16 + (cG[0, r3]*cG[r3, 0, r1])/8 + 
        (cG[1, r3]*cG[r3, 0, r1])/16 + (cG[0, r3]*cG[r3, 1, r1])/16 - 
        (cG[1, r3]*cG[r3, 1, r1])/8 - (cG[0, r3]*cG[r3, r3, r1])/16 + 
        (cG[1, r3]*cG[r3, r3, r1])/16 - (3*cG[0, 0, 0, r3])/16 + 
        cG[0, 1, 1, r3]/16 - cG[1, 0, 0, r1]/16 + cG[1, 0, 1, r1]/16 - 
        cG[1, 0, 1, r3]/16 - cG[1, 1, 0, r1]/16 + cG[1, 1, 0, r3]/4 + 
        cG[1, 1, r3, r1]/16 - cG[1, r3, 1, r1]/16 + cG[1, r3, r3, r1]/16 - 
        cG[r3, 0, 0, r1]/16 + cG[r3, 0, 1, r1]/16 - cG[r3, 1, 0, r1]/8 + 
        cG[r3, 1, r3, r1]/8 + cG[r3, r3, 0, r1]/16 - cG[r3, r3, 1, r1]/16 - 
        Z[3]/8) + Z[3]/2)
 
hTilde[3, {0, 0, 1}, {1, -1, 1, -1}] = (cG[0, r1]*cG[1, r2]*cG[1, r3])/16 - 
    (cG[1, r1]*cG[1, r2]*cG[1, r3])/16 - (cG[0, r1]*cG[1, r3]*cG[r3, r2])/
     16 + (cG[1, r1]*cG[1, r3]*cG[r3, r2])/16 - (cG[0, r1]*cG[0, 1, r3])/16 + 
    (cG[1, r1]*cG[0, 1, r3])/16 - (cG[1, r3]*cG[1, 0, r2])/16 - 
    (cG[0, r1]*cG[1, 1, r2])/16 + (cG[1, r1]*cG[1, 1, r2])/16 + 
    (cG[1, r3]*cG[1, 1, r2])/8 - (cG[1, r2]*cG[1, 1, r3])/16 + 
    (cG[r3, r2]*cG[1, 1, r3])/16 + (cG[1, r3]*cG[r3, 0, r2])/16 + 
    (cG[0, r1]*cG[r3, 1, r2])/16 - (cG[1, r1]*cG[r3, 1, r2])/16 - 
    (cG[1, r3]*cG[r3, 1, r2])/8 + cG[0, 1, 1, r3]/8 + cG[1, 0, 1, r2]/16 - 
    cG[1, 0, 1, r3]/16 + cG[1, 1, 0, r2]/16 - (3*cG[1, 1, 1, r2])/16 - 
    cG[r3, 0, 1, r2]/16 - cG[r3, 1, 0, r2]/16 + (3*cG[r3, 1, 1, r2])/16 + 
    Rc[2, 3, 4]*(-(cG[0, r1]*cG[1, r2]*cG[1, r3])/16 + 
      (cG[1, r1]*cG[1, r2]*cG[1, r3])/16 + (cG[0, r1]*cG[1, r3]*cG[r3, r2])/
       16 - (cG[1, r1]*cG[1, r3]*cG[r3, r2])/16 + (cG[1, r3]*cG[1, 0, r2])/
       16 + (cG[0, r1]*cG[1, 1, r2])/16 - (cG[1, r1]*cG[1, 1, r2])/16 - 
      (cG[1, r3]*cG[1, 1, r2])/8 + (cG[1, r2]*cG[1, 1, r3])/16 - 
      (cG[r3, r2]*cG[1, 1, r3])/16 - (cG[1, r3]*cG[r3, 0, r2])/16 - 
      (cG[0, r1]*cG[r3, 1, r2])/16 + (cG[1, r1]*cG[r3, 1, r2])/16 + 
      (cG[1, r3]*cG[r3, 1, r2])/8 - cG[1, 0, 1, r2]/16 - cG[1, 1, 0, r2]/16 + 
      (3*cG[1, 1, 1, r2])/16 + cG[r3, 0, 1, r2]/16 + cG[r3, 1, 0, r2]/16 - 
      (3*cG[r3, 1, 1, r2])/16 + (-(cG[0, r1]*cG[0, r3]*cG[1, r2])/16 + 
        (cG[0, r3]*cG[1, r1]*cG[1, r2])/16 + (cG[0, r1]*cG[1, r2]*cG[1, r3])/
         8 - (cG[1, r1]*cG[1, r2]*cG[1, r3])/8 + 
        (cG[0, r1]*cG[0, r3]*cG[r3, r2])/16 - 
        (cG[0, r3]*cG[1, r1]*cG[r3, r2])/16 - 
        (cG[0, r1]*cG[1, r3]*cG[r3, r2])/8 + (cG[1, r1]*cG[1, r3]*cG[r3, r2])/
         8 + (cG[1, r2]*cG[0, 1, r3])/16 - (cG[r3, r2]*cG[0, 1, r3])/16 + 
        (cG[0, r3]*cG[1, 0, r2])/16 - (cG[1, r3]*cG[1, 0, r2])/8 + 
        (cG[1, r2]*cG[1, 0, r3])/8 - (cG[r3, r2]*cG[1, 0, r3])/8 - 
        (cG[0, r1]*cG[1, 1, r2])/16 - (3*cG[0, r3]*cG[1, 1, r2])/16 + 
        (cG[1, r1]*cG[1, 1, r2])/16 + (5*cG[1, r3]*cG[1, 1, r2])/16 - 
        (cG[1, r2]*cG[1, 1, r3])/4 + (cG[r3, r2]*cG[1, 1, r3])/4 - 
        (cG[0, r1]*cG[1, r3, r2])/16 + (cG[1, r1]*cG[1, r3, r2])/16 + 
        (cG[1, r3]*cG[1, r3, r2])/16 - (cG[0, r3]*cG[r3, 0, r2])/16 + 
        (cG[1, r3]*cG[r3, 0, r2])/8 + (cG[0, r1]*cG[r3, 1, r2])/16 + 
        (3*cG[0, r3]*cG[r3, 1, r2])/16 - (cG[1, r1]*cG[r3, 1, r2])/16 - 
        (5*cG[1, r3]*cG[r3, 1, r2])/16 + (cG[0, r1]*cG[r3, r3, r2])/16 - 
        (cG[1, r1]*cG[r3, r3, r2])/16 - (cG[1, r3]*cG[r3, r3, r2])/16 + 
        cG[1, 0, 1, r2]/16 + cG[1, 0, r3, r2]/16 + cG[1, 1, 0, r2]/16 - 
        (3*cG[1, 1, 1, r2])/16 - (3*cG[1, 1, r3, r2])/16 + 
        cG[1, r3, 0, r2]/16 - cG[1, r3, 1, r2]/8 - cG[r3, 0, 1, r2]/16 - 
        cG[r3, 0, r3, r2]/16 - cG[r3, 1, 0, r2]/16 + (3*cG[r3, 1, 1, r2])/
         16 + (3*cG[r3, 1, r3, r2])/16 - cG[r3, r3, 0, r2]/16 + 
        cG[r3, r3, 1, r2]/8)*Rc[4, 5, 6]) + 
    R[3, 4, 5]*(-(cG[0, r1]*cG[0, r2]*cG[1, r3])/16 - 
      (cG[0, r2]*cG[1, r1]*cG[1, r3])/16 + (cG[1, r1]*cG[1, r2]*cG[1, r3])/
       8 + (cG[0, r2]*cG[1, r3]*cG[r2, r1])/16 - 
      (cG[1, r2]*cG[1, r3]*cG[r2, r1])/8 + (cG[0, r1]*cG[1, r3]*cG[r3, r2])/
       16 - (cG[1, r1]*cG[1, r3]*cG[r3, r2])/16 - (cG[1, r1]*cG[0, 0, r2])/
       16 + (cG[1, r3]*cG[0, 0, r2])/16 + (cG[0, r1]*cG[0, 1, r2])/16 + 
      (cG[1, r1]*cG[0, 1, r2])/8 - (cG[1, r3]*cG[0, 1, r2])/8 - 
      (cG[r2, r1]*cG[0, 1, r2])/16 - (3*cG[1, r1]*cG[0, 1, r3])/16 + 
      (cG[r3, r1]*cG[0, 1, r3])/16 + (cG[0, r2]*cG[1, 0, r1])/16 - 
      (cG[1, r2]*cG[1, 0, r1])/16 + (cG[1, r1]*cG[1, 0, r2])/16 - 
      (cG[r2, r1]*cG[1, 0, r2])/16 + (cG[0, r2]*cG[1, 1, r1])/16 - 
      (cG[1, r2]*cG[1, 1, r1])/16 - (3*cG[1, r1]*cG[1, 1, r2])/16 + 
      (3*cG[r2, r1]*cG[1, 1, r2])/16 + (cG[0, r1]*cG[1, 1, r3])/16 + 
      (cG[0, r2]*cG[1, 1, r3])/16 + (cG[1, r1]*cG[1, 1, r3])/8 + 
      (cG[r2, r1]*cG[1, 1, r3])/16 - (cG[r3, r2]*cG[1, 1, r3])/16 - 
      (cG[0, r2]*cG[1, r2, r1])/16 + (cG[1, r2]*cG[1, r2, r1])/8 - 
      (cG[1, r3]*cG[1, r2, r1])/16 - (cG[1, r3]*cG[1, r3, r1])/8 + 
      (cG[1, r2]*cG[r2, 0, r1])/16 - (cG[1, r3]*cG[r2, 0, r1])/16 - 
      (cG[1, r2]*cG[r2, 1, r1])/16 + (cG[1, r3]*cG[r2, 1, r1])/16 - 
      (cG[1, r3]*cG[r3, 0, r1])/16 - (cG[1, r3]*cG[r3, 0, r2])/16 - 
      (cG[0, r1]*cG[r3, 1, r2])/16 + (cG[1, r1]*cG[r3, 1, r2])/16 + 
      (cG[1, r3]*cG[r3, 1, r2])/8 - cG[0, 0, 1, r2]/16 + cG[0, 0, 1, r3]/16 - 
      cG[0, 1, 0, r2]/16 + (3*cG[0, 1, 1, r2])/16 - cG[0, 1, 1, r3]/8 + 
      cG[1, 0, 1, r3]/8 - cG[1, 1, 1, r3]/8 + cG[1, 1, r2, r1]/16 + 
      cG[1, r2, 0, r1]/16 - cG[1, r2, 1, r1]/16 + cG[1, r3, 1, r1]/8 + 
      cG[r3, 0, 1, r2]/16 + cG[r3, 1, 0, r1]/16 + cG[r3, 1, 0, r2]/16 - 
      (3*cG[r3, 1, 1, r2])/16 + Rc[2, 3, 4]*((cG[0, r1]*cG[0, r2]*cG[1, r3])/
         16 + (cG[0, r2]*cG[1, r1]*cG[1, r3])/16 - 
        (cG[1, r1]*cG[1, r2]*cG[1, r3])/8 - (cG[0, r2]*cG[1, r3]*cG[r2, r1])/
         16 + (cG[1, r2]*cG[1, r3]*cG[r2, r1])/8 - 
        (cG[0, r1]*cG[1, r3]*cG[r3, r2])/16 + 
        (cG[1, r1]*cG[1, r3]*cG[r3, r2])/16 - (cG[1, r3]*cG[0, 0, r1])/16 + 
        (cG[1, r1]*cG[0, 0, r2])/16 - (cG[1, r3]*cG[0, 0, r2])/16 + 
        (cG[1, r3]*cG[0, 1, r1])/16 - (cG[0, r1]*cG[0, 1, r2])/16 - 
        (cG[1, r1]*cG[0, 1, r2])/8 + (cG[1, r3]*cG[0, 1, r2])/8 + 
        (cG[r2, r1]*cG[0, 1, r2])/16 - (cG[0, r2]*cG[1, 0, r1])/16 + 
        (cG[1, r2]*cG[1, 0, r1])/16 - (cG[1, r3]*cG[1, 0, r1])/16 - 
        (cG[1, r1]*cG[1, 0, r2])/16 + (cG[r2, r1]*cG[1, 0, r2])/16 - 
        (cG[0, r2]*cG[1, 1, r1])/16 + (cG[1, r2]*cG[1, 1, r1])/16 + 
        (3*cG[1, r1]*cG[1, 1, r2])/16 - (3*cG[r2, r1]*cG[1, 1, r2])/16 + 
        (cG[0, r1]*cG[1, 1, r3])/16 - (cG[0, r2]*cG[1, 1, r3])/16 - 
        (cG[r2, r1]*cG[1, 1, r3])/16 + (cG[r3, r2]*cG[1, 1, r3])/16 + 
        (cG[0, r2]*cG[1, r2, r1])/16 - (cG[1, r2]*cG[1, r2, r1])/8 + 
        (cG[1, r3]*cG[1, r2, r1])/16 - (cG[1, r2]*cG[r2, 0, r1])/16 + 
        (cG[1, r3]*cG[r2, 0, r1])/16 + (cG[1, r2]*cG[r2, 1, r1])/16 - 
        (cG[1, r3]*cG[r2, 1, r1])/16 + (cG[1, r3]*cG[r3, 0, r2])/16 + 
        (cG[0, r1]*cG[r3, 1, r2])/16 - (cG[1, r1]*cG[r3, 1, r2])/16 - 
        (cG[1, r3]*cG[r3, 1, r2])/8 + cG[0, 0, 1, r2]/16 + 
        cG[0, 1, 0, r2]/16 - (3*cG[0, 1, 1, r2])/16 + cG[1, 0, 0, r1]/16 - 
        cG[1, 0, 1, r1]/16 + cG[1, 1, 0, r1]/16 - cG[1, 1, r2, r1]/16 - 
        cG[1, r2, 0, r1]/16 + cG[1, r2, 1, r1]/16 - cG[r3, 0, 1, r2]/16 - 
        cG[r3, 1, 0, r2]/16 + (3*cG[r3, 1, 1, r2])/16 + 
        ((cG[0, r1]*cG[0, r2]*cG[0, r3])/16 + (cG[0, r2]*cG[0, r3]*cG[1, r1])/
           8 - (3*cG[0, r3]*cG[1, r1]*cG[1, r2])/16 - 
          (cG[0, r1]*cG[0, r2]*cG[1, r3])/8 - (3*cG[0, r2]*cG[1, r1]*
            cG[1, r3])/16 + (5*cG[1, r1]*cG[1, r2]*cG[1, r3])/16 - 
          (cG[0, r2]*cG[0, r3]*cG[r2, r1])/16 + (3*cG[0, r3]*cG[1, r2]*
            cG[r2, r1])/16 + (cG[0, r2]*cG[1, r3]*cG[r2, r1])/8 - 
          (5*cG[1, r2]*cG[1, r3]*cG[r2, r1])/16 - 
          (cG[0, r2]*cG[1, r3]*cG[r3, r1])/16 - (cG[0, r1]*cG[0, r3]*
            cG[r3, r2])/16 + (cG[0, r3]*cG[1, r1]*cG[r3, r2])/16 + 
          (cG[0, r1]*cG[1, r3]*cG[r3, r2])/8 - (cG[1, r1]*cG[1, r3]*
            cG[r3, r2])/8 - (cG[1, r3]*cG[r2, r1]*cG[r3, r2])/16 + 
          (cG[1, r3]*cG[r3, r1]*cG[r3, r2])/16 - (cG[0, r3]*cG[0, 0, r1])/
           16 + (cG[1, r3]*cG[0, 0, r1])/8 - (cG[0, r3]*cG[0, 0, r2])/16 - 
          (cG[1, r1]*cG[0, 0, r2])/16 + (cG[1, r3]*cG[0, 0, r2])/8 - 
          (cG[r3, r1]*cG[0, 0, r2])/16 + (cG[0, r3]*cG[0, 1, r1])/16 - 
          (cG[1, r3]*cG[0, 1, r1])/8 + (cG[0, r1]*cG[0, 1, r2])/16 + 
          (3*cG[0, r3]*cG[0, 1, r2])/16 + (cG[1, r1]*cG[0, 1, r2])/8 - 
          (5*cG[1, r3]*cG[0, 1, r2])/16 - (cG[r2, r1]*cG[0, 1, r2])/16 + 
          (cG[r3, r1]*cG[0, 1, r2])/8 + (cG[0, r1]*cG[0, 1, r3])/16 - 
          (cG[0, r2]*cG[0, 1, r3])/16 - (cG[r2, r1]*cG[0, 1, r3])/16 + 
          (cG[r3, r2]*cG[0, 1, r3])/16 + (cG[0, r1]*cG[0, r3, r2])/16 + 
          (cG[1, r1]*cG[0, r3, r2])/8 - (cG[1, r3]*cG[0, r3, r2])/16 - 
          (cG[r2, r1]*cG[0, r3, r2])/16 + (cG[0, r2]*cG[1, 0, r1])/16 - 
          (cG[0, r3]*cG[1, 0, r1])/8 - (cG[1, r2]*cG[1, 0, r1])/16 + 
          (3*cG[1, r3]*cG[1, 0, r1])/16 + (cG[1, r1]*cG[1, 0, r2])/16 - 
          (cG[r2, r1]*cG[1, 0, r2])/16 + (cG[0, r1]*cG[1, 0, r3])/8 - 
          (cG[0, r2]*cG[1, 0, r3])/8 - (cG[r2, r1]*cG[1, 0, r3])/8 + 
          (cG[r3, r2]*cG[1, 0, r3])/8 + (cG[0, r2]*cG[1, 1, r1])/16 - 
          (cG[1, r2]*cG[1, 1, r1])/16 - (3*cG[1, r1]*cG[1, 1, r2])/16 + 
          (3*cG[r2, r1]*cG[1, 1, r2])/16 - (cG[0, r1]*cG[1, 1, r3])/4 + 
          (cG[0, r2]*cG[1, 1, r3])/4 + (cG[r2, r1]*cG[1, 1, r3])/4 - 
          (cG[r3, r2]*cG[1, 1, r3])/4 - (cG[0, r2]*cG[1, r2, r1])/16 + 
          (cG[0, r3]*cG[1, r2, r1])/8 + (cG[1, r2]*cG[1, r2, r1])/8 - 
          (3*cG[1, r3]*cG[1, r2, r1])/16 + (cG[r3, r2]*cG[1, r2, r1])/8 + 
          (cG[0, r2]*cG[1, r3, r1])/8 - (cG[r3, r2]*cG[1, r3, r1])/8 - 
          (3*cG[1, r1]*cG[1, r3, r2])/16 + (3*cG[r2, r1]*cG[1, r3, r2])/16 + 
          (cG[0, r3]*cG[r2, 0, r1])/16 + (cG[1, r2]*cG[r2, 0, r1])/16 - 
          (cG[1, r3]*cG[r2, 0, r1])/8 + (cG[r3, r2]*cG[r2, 0, r1])/16 - 
          (cG[0, r3]*cG[r2, 1, r1])/16 - (cG[1, r2]*cG[r2, 1, r1])/16 + 
          (cG[1, r3]*cG[r2, 1, r1])/8 - (cG[r3, r2]*cG[r2, 1, r1])/16 + 
          (cG[0, r2]*cG[r3, 0, r1])/16 + (cG[1, r3]*cG[r3, 0, r1])/16 - 
          (cG[r3, r2]*cG[r3, 0, r1])/16 + (cG[0, r3]*cG[r3, 0, r2])/16 - 
          (cG[1, r3]*cG[r3, 0, r2])/8 - (cG[r2, r1]*cG[r3, 0, r2])/16 + 
          (cG[r3, r1]*cG[r3, 0, r2])/16 + (cG[0, r2]*cG[r3, 1, r1])/16 - 
          (cG[1, r2]*cG[r3, 1, r1])/8 + (cG[r3, r2]*cG[r3, 1, r1])/16 - 
          (cG[0, r1]*cG[r3, 1, r2])/16 - (3*cG[0, r3]*cG[r3, 1, r2])/16 + 
          (cG[1, r1]*cG[r3, 1, r2])/16 + (5*cG[1, r3]*cG[r3, 1, r2])/16 + 
          (cG[r2, r1]*cG[r3, 1, r2])/8 - (cG[r3, r1]*cG[r3, 1, r2])/8 - 
          (cG[0, r2]*cG[r3, r2, r1])/16 + (cG[1, r2]*cG[r3, r2, r1])/8 - 
          (cG[1, r3]*cG[r3, r2, r1])/16 - (cG[0, r1]*cG[r3, r3, r2])/16 + 
          (cG[1, r1]*cG[r3, r3, r2])/16 + (cG[1, r3]*cG[r3, r3, r2])/16 - 
          cG[0, 0, 1, r2]/16 - cG[0, 0, r3, r2]/16 - cG[0, 1, 0, r2]/16 + 
          (3*cG[0, 1, 1, r2])/16 + (3*cG[0, 1, r3, r2])/16 - 
          cG[0, r3, 0, r2]/16 + cG[0, r3, 1, r2]/8 - cG[1, 0, 0, r1]/16 + 
          cG[1, 0, 1, r1]/16 - cG[1, 1, 0, r1]/16 + cG[1, 1, r2, r1]/16 + 
          cG[1, r2, 0, r1]/16 - cG[1, r2, 1, r1]/16 - cG[1, r3, 0, r1]/8 + 
          cG[1, r3, r2, r1]/8 - cG[r3, 0, 0, r1]/16 + cG[r3, 0, 1, r1]/16 + 
          cG[r3, 0, 1, r2]/16 + cG[r3, 0, r3, r2]/16 - cG[r3, 1, 0, r1]/16 + 
          cG[r3, 1, 0, r2]/16 - (3*cG[r3, 1, 1, r2])/16 + 
          cG[r3, 1, r2, r1]/16 - (3*cG[r3, 1, r3, r2])/16 + 
          cG[r3, r2, 0, r1]/16 - cG[r3, r2, 1, r1]/16 + cG[r3, r3, 0, r2]/
           16 - cG[r3, r3, 1, r2]/8)*Rc[4, 5, 6]) + 
      Rc[4, 5, 6]*(-(cG[0, r1]*cG[0, r2]*cG[0, r3])/16 - 
        (cG[0, r2]*cG[0, r3]*cG[1, r1])/8 + (3*cG[0, r3]*cG[1, r1]*cG[1, r2])/
         16 + (cG[0, r1]*cG[0, r2]*cG[1, r3])/8 + 
        (3*cG[0, r2]*cG[1, r1]*cG[1, r3])/16 - 
        (5*cG[1, r1]*cG[1, r2]*cG[1, r3])/16 + 
        (cG[0, r2]*cG[0, r3]*cG[r2, r1])/16 - 
        (3*cG[0, r3]*cG[1, r2]*cG[r2, r1])/16 - 
        (cG[0, r2]*cG[1, r3]*cG[r2, r1])/8 + (5*cG[1, r2]*cG[1, r3]*
          cG[r2, r1])/16 + (cG[0, r2]*cG[1, r3]*cG[r3, r1])/16 + 
        (cG[0, r1]*cG[0, r3]*cG[r3, r2])/16 - 
        (cG[0, r3]*cG[1, r1]*cG[r3, r2])/16 - 
        (cG[0, r1]*cG[1, r3]*cG[r3, r2])/8 + (cG[1, r1]*cG[1, r3]*cG[r3, r2])/
         8 + (cG[1, r3]*cG[r2, r1]*cG[r3, r2])/16 - 
        (cG[1, r3]*cG[r3, r1]*cG[r3, r2])/16 + (cG[0, r3]*cG[0, 0, r2])/16 + 
        (cG[1, r1]*cG[0, 0, r2])/16 - (cG[1, r3]*cG[0, 0, r2])/8 + 
        (cG[r3, r1]*cG[0, 0, r2])/16 + (cG[0, r1]*cG[0, 0, r3])/8 + 
        (cG[1, r1]*cG[0, 0, r3])/16 - (cG[r3, r1]*cG[0, 0, r3])/16 - 
        (cG[0, r1]*cG[0, 1, r2])/16 - (3*cG[0, r3]*cG[0, 1, r2])/16 - 
        (cG[1, r1]*cG[0, 1, r2])/8 + (5*cG[1, r3]*cG[0, 1, r2])/16 + 
        (cG[r2, r1]*cG[0, 1, r2])/16 - (cG[r3, r1]*cG[0, 1, r2])/8 - 
        (cG[0, r1]*cG[0, 1, r3])/8 + (cG[0, r2]*cG[0, 1, r3])/16 + 
        (cG[1, r1]*cG[0, 1, r3])/8 + (cG[r2, r1]*cG[0, 1, r3])/16 - 
        (cG[r3, r1]*cG[0, 1, r3])/16 - (cG[r3, r2]*cG[0, 1, r3])/16 - 
        (cG[0, r1]*cG[0, r3, r2])/16 - (cG[1, r1]*cG[0, r3, r2])/8 + 
        (cG[1, r3]*cG[0, r3, r2])/16 + (cG[r2, r1]*cG[0, r3, r2])/16 - 
        (cG[0, r2]*cG[1, 0, r1])/16 + (cG[1, r2]*cG[1, 0, r1])/16 - 
        (cG[1, r1]*cG[1, 0, r2])/16 + (cG[r2, r1]*cG[1, 0, r2])/16 - 
        (cG[0, r1]*cG[1, 0, r3])/16 + (cG[0, r2]*cG[1, 0, r3])/8 - 
        (cG[1, r1]*cG[1, 0, r3])/8 + (cG[r2, r1]*cG[1, 0, r3])/8 + 
        (cG[r3, r1]*cG[1, 0, r3])/16 - (cG[r3, r2]*cG[1, 0, r3])/8 - 
        (cG[0, r2]*cG[1, 1, r1])/16 + (cG[1, r2]*cG[1, 1, r1])/16 + 
        (3*cG[1, r1]*cG[1, 1, r2])/16 - (3*cG[r2, r1]*cG[1, 1, r2])/16 - 
        (cG[0, r2]*cG[1, 1, r3])/4 - (cG[r2, r1]*cG[1, 1, r3])/4 + 
        (cG[r3, r2]*cG[1, 1, r3])/4 + (cG[0, r2]*cG[1, r2, r1])/16 - 
        (cG[0, r3]*cG[1, r2, r1])/8 - (cG[1, r2]*cG[1, r2, r1])/8 + 
        (3*cG[1, r3]*cG[1, r2, r1])/16 - (cG[r3, r2]*cG[1, r2, r1])/8 - 
        (cG[0, r2]*cG[1, r3, r1])/8 + (cG[0, r3]*cG[1, r3, r1])/8 + 
        (cG[r3, r2]*cG[1, r3, r1])/8 + (3*cG[1, r1]*cG[1, r3, r2])/16 - 
        (3*cG[r2, r1]*cG[1, r3, r2])/16 - (cG[0, r3]*cG[r2, 0, r1])/16 - 
        (cG[1, r2]*cG[r2, 0, r1])/16 + (cG[1, r3]*cG[r2, 0, r1])/8 - 
        (cG[r3, r2]*cG[r2, 0, r1])/16 + (cG[0, r3]*cG[r2, 1, r1])/16 + 
        (cG[1, r2]*cG[r2, 1, r1])/16 - (cG[1, r3]*cG[r2, 1, r1])/8 + 
        (cG[r3, r2]*cG[r2, 1, r1])/16 - (cG[0, r2]*cG[r3, 0, r1])/16 + 
        (cG[0, r3]*cG[r3, 0, r1])/16 + (cG[r3, r2]*cG[r3, 0, r1])/16 - 
        (cG[0, r3]*cG[r3, 0, r2])/16 + (cG[1, r3]*cG[r3, 0, r2])/8 + 
        (cG[r2, r1]*cG[r3, 0, r2])/16 - (cG[r3, r1]*cG[r3, 0, r2])/16 - 
        (cG[0, r2]*cG[r3, 1, r1])/16 - (cG[0, r3]*cG[r3, 1, r1])/16 + 
        (cG[1, r2]*cG[r3, 1, r1])/8 - (cG[r3, r2]*cG[r3, 1, r1])/16 + 
        (cG[0, r1]*cG[r3, 1, r2])/16 + (3*cG[0, r3]*cG[r3, 1, r2])/16 - 
        (cG[1, r1]*cG[r3, 1, r2])/16 - (5*cG[1, r3]*cG[r3, 1, r2])/16 - 
        (cG[r2, r1]*cG[r3, 1, r2])/8 + (cG[r3, r1]*cG[r3, 1, r2])/8 + 
        (cG[0, r2]*cG[r3, r2, r1])/16 - (cG[1, r2]*cG[r3, r2, r1])/8 + 
        (cG[1, r3]*cG[r3, r2, r1])/16 + (cG[0, r1]*cG[r3, r3, r2])/16 - 
        (cG[1, r1]*cG[r3, r3, r2])/16 - (cG[1, r3]*cG[r3, r3, r2])/16 - 
        (3*cG[0, 0, 0, r3])/16 + cG[0, 0, 1, r2]/16 + cG[0, 0, r3, r2]/16 + 
        cG[0, 1, 0, r2]/16 - (3*cG[0, 1, 1, r2])/16 + cG[0, 1, 1, r3]/4 - 
        (3*cG[0, 1, r3, r2])/16 + cG[0, r3, 0, r2]/16 - cG[0, r3, 1, r2]/8 - 
        cG[1, 0, 1, r3]/16 + cG[1, 1, 0, r3]/16 - cG[1, 1, r2, r1]/16 - 
        cG[1, r2, 0, r1]/16 + cG[1, r2, 1, r1]/16 - cG[1, r3, r2, r1]/8 - 
        cG[r3, 0, 1, r2]/16 - cG[r3, 0, r3, r2]/16 - cG[r3, 1, 0, r2]/16 + 
        (3*cG[r3, 1, 1, r2])/16 - cG[r3, 1, r2, r1]/16 + 
        (3*cG[r3, 1, r3, r2])/16 - cG[r3, r2, 0, r1]/16 + 
        cG[r3, r2, 1, r1]/16 - cG[r3, r3, 0, r2]/16 + cG[r3, r3, 1, r2]/8 - 
        Z[3]/8) + Rc[2, 3, 6]*(-(cG[0, r3]*cG[0, 0, r1])/16 + 
        (cG[1, r3]*cG[0, 0, r1])/8 + (cG[0, r1]*cG[0, 0, r3])/8 + 
        (cG[1, r1]*cG[0, 0, r3])/16 - (cG[r3, r1]*cG[0, 0, r3])/16 + 
        (cG[0, r3]*cG[0, 1, r1])/16 - (cG[1, r3]*cG[0, 1, r1])/8 - 
        (cG[0, r1]*cG[0, 1, r3])/16 + (cG[1, r1]*cG[0, 1, r3])/8 - 
        (cG[r3, r1]*cG[0, 1, r3])/16 - (cG[0, r3]*cG[1, 0, r1])/8 + 
        (3*cG[1, r3]*cG[1, 0, r1])/16 + (cG[0, r1]*cG[1, 0, r3])/16 - 
        (cG[1, r1]*cG[1, 0, r3])/8 + (cG[r3, r1]*cG[1, 0, r3])/16 - 
        (cG[0, r1]*cG[1, 1, r3])/4 + (cG[0, r3]*cG[1, r3, r1])/8 + 
        (cG[0, r3]*cG[r3, 0, r1])/16 + (cG[1, r3]*cG[r3, 0, r1])/16 - 
        (cG[0, r3]*cG[r3, 1, r1])/16 - (3*cG[0, 0, 0, r3])/16 + 
        cG[0, 1, 1, r3]/4 - cG[1, 0, 0, r1]/16 + cG[1, 0, 1, r1]/16 - 
        cG[1, 0, 1, r3]/16 - cG[1, 1, 0, r1]/16 + cG[1, 1, 0, r3]/16 - 
        cG[1, r3, 0, r1]/8 - cG[r3, 0, 0, r1]/16 + cG[r3, 0, 1, r1]/16 - 
        cG[r3, 1, 0, r1]/16 + Rc[4, 5, 6]*((cG[0, r3]*cG[0, 0, r1])/16 - 
          (cG[1, r3]*cG[0, 0, r1])/8 - (cG[0, r1]*cG[0, 0, r3])/8 - 
          (cG[1, r1]*cG[0, 0, r3])/16 + (cG[r3, r1]*cG[0, 0, r3])/16 - 
          (cG[0, r3]*cG[0, 1, r1])/16 + (cG[1, r3]*cG[0, 1, r1])/8 + 
          (cG[0, r1]*cG[0, 1, r3])/16 - (cG[1, r1]*cG[0, 1, r3])/8 + 
          (cG[r3, r1]*cG[0, 1, r3])/16 + (cG[0, r3]*cG[1, 0, r1])/8 - 
          (3*cG[1, r3]*cG[1, 0, r1])/16 - (cG[0, r1]*cG[1, 0, r3])/16 + 
          (cG[1, r1]*cG[1, 0, r3])/8 - (cG[r3, r1]*cG[1, 0, r3])/16 + 
          (cG[0, r1]*cG[1, 1, r3])/4 - (cG[0, r3]*cG[1, r3, r1])/8 - 
          (cG[0, r3]*cG[r3, 0, r1])/16 - (cG[1, r3]*cG[r3, 0, r1])/16 + 
          (cG[0, r3]*cG[r3, 1, r1])/16 + (3*cG[0, 0, 0, r3])/16 - 
          cG[0, 1, 1, r3]/4 + cG[1, 0, 0, r1]/16 - cG[1, 0, 1, r1]/16 + 
          cG[1, 0, 1, r3]/16 + cG[1, 1, 0, r1]/16 - cG[1, 1, 0, r3]/16 + 
          cG[1, r3, 0, r1]/8 + cG[r3, 0, 0, r1]/16 - cG[r3, 0, 1, r1]/16 + 
          cG[r3, 1, 0, r1]/16 + Z[3]/8) - Z[3]/8)) + 
    Rc[4, 5, 6]*((cG[0, r1]*cG[0, r3]*cG[1, r2])/16 - 
      (cG[0, r3]*cG[1, r1]*cG[1, r2])/16 - (cG[0, r1]*cG[1, r2]*cG[1, r3])/
       8 + (cG[1, r1]*cG[1, r2]*cG[1, r3])/8 - 
      (cG[0, r1]*cG[0, r3]*cG[r3, r2])/16 + (cG[0, r3]*cG[1, r1]*cG[r3, r2])/
       16 + (cG[0, r1]*cG[1, r3]*cG[r3, r2])/8 - 
      (cG[1, r1]*cG[1, r3]*cG[r3, r2])/8 - (cG[0, r1]*cG[0, 0, r3])/16 + 
      (cG[1, r1]*cG[0, 0, r3])/16 + (cG[0, r1]*cG[0, 1, r3])/8 - 
      (cG[1, r1]*cG[0, 1, r3])/8 - (cG[1, r2]*cG[0, 1, r3])/16 + 
      (cG[r3, r2]*cG[0, 1, r3])/16 - (cG[0, r3]*cG[1, 0, r2])/16 + 
      (cG[1, r3]*cG[1, 0, r2])/8 - (cG[1, r2]*cG[1, 0, r3])/8 + 
      (cG[r3, r2]*cG[1, 0, r3])/8 + (cG[0, r1]*cG[1, 1, r2])/16 + 
      (3*cG[0, r3]*cG[1, 1, r2])/16 - (cG[1, r1]*cG[1, 1, r2])/16 - 
      (5*cG[1, r3]*cG[1, 1, r2])/16 + (cG[1, r2]*cG[1, 1, r3])/4 - 
      (cG[r3, r2]*cG[1, 1, r3])/4 + (cG[0, r1]*cG[1, r3, r2])/16 - 
      (cG[1, r1]*cG[1, r3, r2])/16 - (cG[1, r3]*cG[1, r3, r2])/16 + 
      (cG[0, r3]*cG[r3, 0, r2])/16 - (cG[1, r3]*cG[r3, 0, r2])/8 - 
      (cG[0, r1]*cG[r3, 1, r2])/16 - (3*cG[0, r3]*cG[r3, 1, r2])/16 + 
      (cG[1, r1]*cG[r3, 1, r2])/16 + (5*cG[1, r3]*cG[r3, 1, r2])/16 - 
      (cG[0, r1]*cG[r3, r3, r2])/16 + (cG[1, r1]*cG[r3, r3, r2])/16 + 
      (cG[1, r3]*cG[r3, r3, r2])/16 + cG[0, 0, 0, r3]/8 - 
      cG[0, 0, 1, r3]/16 + cG[0, 1, 0, r3]/16 - cG[0, 1, 1, r3]/4 - 
      cG[1, 0, 0, r3]/16 - cG[1, 0, 1, r2]/16 + cG[1, 0, 1, r3]/8 - 
      cG[1, 0, r3, r2]/16 - cG[1, 1, 0, r2]/16 + (3*cG[1, 1, 1, r2])/16 + 
      (3*cG[1, 1, r3, r2])/16 - cG[1, r3, 0, r2]/16 + cG[1, r3, 1, r2]/8 + 
      cG[r3, 0, 1, r2]/16 + cG[r3, 0, r3, r2]/16 + cG[r3, 1, 0, r2]/16 - 
      (3*cG[r3, 1, 1, r2])/16 - (3*cG[r3, 1, r3, r2])/16 + 
      cG[r3, r3, 0, r2]/16 - cG[r3, r3, 1, r2]/8 + Z[3]/2) + 
    Rc[2, 3, 6]*(-(cG[0, r1]*cG[0, 0, r3])/16 + (cG[1, r1]*cG[0, 0, r3])/16 + 
      (cG[0, r1]*cG[0, 1, r3])/8 - (cG[1, r1]*cG[0, 1, r3])/8 + 
      cG[0, 0, 0, r3]/8 - cG[0, 0, 1, r3]/16 + cG[0, 1, 0, r3]/16 - 
      cG[0, 1, 1, r3]/4 - cG[1, 0, 0, r3]/16 + cG[1, 0, 1, r3]/8 + 
      Rc[4, 5, 6]*((cG[0, r1]*cG[0, 0, r3])/16 - (cG[1, r1]*cG[0, 0, r3])/
         16 - (cG[0, r1]*cG[0, 1, r3])/8 + (cG[1, r1]*cG[0, 1, r3])/8 - 
        cG[0, 0, 0, r3]/8 + cG[0, 0, 1, r3]/16 - cG[0, 1, 0, r3]/16 + 
        cG[0, 1, 1, r3]/4 + cG[1, 0, 0, r3]/16 - cG[1, 0, 1, r3]/8 - 
        Z[3]/2) + Z[3]/2)
 
hTilde[3, {0, 0, 1}, {1, -1, 1, 1}] = 
   (cG[0, r1]*cG[0, r3]*cG[1, r2] - cG[0, r3]*cG[1, r1]*cG[1, r2] - 
      cG[0, r1]*cG[1, r2]*cG[1, r3] + cG[1, r1]*cG[1, r2]*cG[1, r3] - 
      cG[0, r1]*cG[1, r3]*cG[r3, r2] + cG[1, r1]*cG[1, r3]*cG[r3, r2] - 
      cG[0, r1]*cG[0, 1, r3] + cG[1, r1]*cG[0, 1, r3] - 
      2*cG[1, r2]*cG[0, 1, r3] - cG[0, r3]*cG[1, 0, r2] + 
      cG[1, r3]*cG[1, 0, r2] - cG[0, r1]*cG[1, 0, r3] + 
      cG[1, r1]*cG[1, 0, r3] - cG[1, r2]*cG[1, 0, r3] + 
      2*cG[0, r3]*cG[1, 1, r2] - 2*cG[1, r3]*cG[1, 1, r2] + 
      2*cG[0, r1]*cG[1, 1, r3] - 2*cG[1, r1]*cG[1, 1, r3] + 
      3*cG[1, r2]*cG[1, 1, r3] + cG[r3, r2]*cG[1, 1, r3] + 
      cG[0, r1]*cG[1, r3, r2] - cG[1, r1]*cG[1, r3, r2] - 
      2*cG[1, r3]*cG[1, r3, r2] + cG[1, r3]*cG[r3, 0, r2] + 
      cG[0, r1]*cG[r3, 1, r2] - cG[1, r1]*cG[r3, 1, r2] - 
      2*cG[1, r3]*cG[r3, 1, r2] + cG[0, 0, 1, r3] + cG[1, 0, 0, r3] - 
      cG[1, 0, r3, r2] - 2*cG[1, 1, 1, r3] + 2*cG[1, 1, r3, r2] - 
      cG[1, r3, 0, r2] + 3*cG[1, r3, 1, r2] - cG[r3, 0, 1, r2] - 
      cG[r3, 1, 0, r2] + 3*cG[r3, 1, 1, r2])/16 + 
    ((-(cG[0, r1]*cG[0, r2]*cG[1, r3]) - cG[0, r2]*cG[1, r1]*cG[1, r3] + 
       2*cG[1, r1]*cG[1, r2]*cG[1, r3] + cG[0, r2]*cG[1, r3]*cG[r2, r1] - 
       2*cG[1, r2]*cG[1, r3]*cG[r2, r1] + cG[0, r1]*cG[1, r3]*cG[r3, r2] - 
       cG[1, r1]*cG[1, r3]*cG[r3, r2] - cG[1, r1]*cG[0, 0, r2] + 
       cG[1, r3]*cG[0, 0, r2] + cG[0, r1]*cG[0, 1, r2] + 
       2*cG[1, r1]*cG[0, 1, r2] - 2*cG[1, r3]*cG[0, 1, r2] - 
       cG[r2, r1]*cG[0, 1, r2] + cG[0, r1]*cG[0, 1, r3] - 
       cG[1, r1]*cG[0, 1, r3] + cG[0, r2]*cG[1, 0, r1] - 
       cG[1, r2]*cG[1, 0, r1] + cG[1, r3]*cG[1, 0, r1] + 
       cG[1, r1]*cG[1, 0, r2] - cG[r2, r1]*cG[1, 0, r2] + 
       cG[0, r2]*cG[1, 1, r1] - cG[1, r2]*cG[1, 1, r1] - 
       3*cG[1, r1]*cG[1, 1, r2] + 3*cG[r2, r1]*cG[1, 1, r2] - 
       cG[0, r1]*cG[1, 1, r3] + cG[0, r2]*cG[1, 1, r3] + 
       cG[r2, r1]*cG[1, 1, r3] - cG[r3, r2]*cG[1, 1, r3] - 
       cG[0, r2]*cG[1, r2, r1] + 2*cG[1, r2]*cG[1, r2, r1] - 
       cG[1, r3]*cG[1, r2, r1] + cG[1, r2]*cG[r2, 0, r1] - 
       cG[1, r3]*cG[r2, 0, r1] - cG[1, r2]*cG[r2, 1, r1] + 
       cG[1, r3]*cG[r2, 1, r1] - cG[1, r3]*cG[r3, 0, r2] - 
       cG[0, r1]*cG[r3, 1, r2] + cG[1, r1]*cG[r3, 1, r2] + 
       2*cG[1, r3]*cG[r3, 1, r2] - cG[0, 0, 1, r2] - cG[0, 0, 1, r3] - 
       cG[0, 1, 0, r2] + 3*cG[0, 1, 1, r2] + cG[1, 0, 1, r3] - 
       cG[1, 1, 0, r1] + cG[1, 1, r2, r1] + cG[1, r2, 0, r1] - 
       cG[1, r2, 1, r1] + cG[r3, 0, 1, r2] + cG[r3, 1, 0, r2] - 
       3*cG[r3, 1, 1, r2])*R[3, 4, 5])/16 + 
    ((-(cG[0, r1]*cG[0, r3]*cG[1, r2]) + cG[0, r3]*cG[1, r1]*cG[1, r2] + 
       cG[0, r1]*cG[1, r2]*cG[1, r3] - cG[1, r1]*cG[1, r2]*cG[1, r3] + 
       cG[0, r1]*cG[1, r3]*cG[r3, r2] - cG[1, r1]*cG[1, r3]*cG[r3, r2] + 
       2*cG[1, r2]*cG[0, 1, r3] + cG[0, r3]*cG[1, 0, r2] - 
       cG[1, r3]*cG[1, 0, r2] + cG[1, r2]*cG[1, 0, r3] - 
       2*cG[0, r3]*cG[1, 1, r2] + 2*cG[1, r3]*cG[1, 1, r2] - 
       3*cG[1, r2]*cG[1, 1, r3] - cG[r3, r2]*cG[1, 1, r3] - 
       cG[0, r1]*cG[1, r3, r2] + cG[1, r1]*cG[1, r3, r2] + 
       2*cG[1, r3]*cG[1, r3, r2] - cG[1, r3]*cG[r3, 0, r2] - 
       cG[0, r1]*cG[r3, 1, r2] + cG[1, r1]*cG[r3, 1, r2] + 
       2*cG[1, r3]*cG[r3, 1, r2] + cG[1, 0, r3, r2] - 2*cG[1, 1, r3, r2] + 
       cG[1, r3, 0, r2] - 3*cG[1, r3, 1, r2] + cG[r3, 0, 1, r2] + 
       cG[r3, 1, 0, r2] - 3*cG[r3, 1, 1, r2])*Rc[2, 3, 4])/16 + 
    ((cG[0, r1]*cG[0, r2]*cG[1, r3] + cG[0, r2]*cG[1, r1]*cG[1, r3] - 
       2*cG[1, r1]*cG[1, r2]*cG[1, r3] - cG[0, r2]*cG[1, r3]*cG[r2, r1] + 
       2*cG[1, r2]*cG[1, r3]*cG[r2, r1] - cG[0, r1]*cG[1, r3]*cG[r3, r2] + 
       cG[1, r1]*cG[1, r3]*cG[r3, r2] - cG[1, r3]*cG[0, 0, r1] + 
       cG[1, r1]*cG[0, 0, r2] - cG[1, r3]*cG[0, 0, r2] + 
       cG[1, r3]*cG[0, 1, r1] - cG[0, r1]*cG[0, 1, r2] - 
       2*cG[1, r1]*cG[0, 1, r2] + 2*cG[1, r3]*cG[0, 1, r2] + 
       cG[r2, r1]*cG[0, 1, r2] - cG[0, r2]*cG[1, 0, r1] + 
       cG[1, r2]*cG[1, 0, r1] - cG[1, r3]*cG[1, 0, r1] - 
       cG[1, r1]*cG[1, 0, r2] + cG[r2, r1]*cG[1, 0, r2] - 
       cG[0, r2]*cG[1, 1, r1] + cG[1, r2]*cG[1, 1, r1] + 
       3*cG[1, r1]*cG[1, 1, r2] - 3*cG[r2, r1]*cG[1, 1, r2] + 
       cG[0, r1]*cG[1, 1, r3] - cG[0, r2]*cG[1, 1, r3] - 
       cG[r2, r1]*cG[1, 1, r3] + cG[r3, r2]*cG[1, 1, r3] + 
       cG[0, r2]*cG[1, r2, r1] - 2*cG[1, r2]*cG[1, r2, r1] + 
       cG[1, r3]*cG[1, r2, r1] - cG[1, r2]*cG[r2, 0, r1] + 
       cG[1, r3]*cG[r2, 0, r1] + cG[1, r2]*cG[r2, 1, r1] - 
       cG[1, r3]*cG[r2, 1, r1] + cG[1, r3]*cG[r3, 0, r2] + 
       cG[0, r1]*cG[r3, 1, r2] - cG[1, r1]*cG[r3, 1, r2] - 
       2*cG[1, r3]*cG[r3, 1, r2] + cG[0, 0, 1, r2] + cG[0, 1, 0, r2] - 
       3*cG[0, 1, 1, r2] + cG[1, 0, 0, r1] - cG[1, 0, 1, r1] + 
       cG[1, 1, 0, r1] - cG[1, 1, r2, r1] - cG[1, r2, 0, r1] + 
       cG[1, r2, 1, r1] - cG[r3, 0, 1, r2] - cG[r3, 1, 0, r2] + 
       3*cG[r3, 1, 1, r2])*R[3, 4, 5]*Rc[2, 3, 4])/16 + 
    ((cG[0, r1]*cG[0, r2]*cG[0, r3] + cG[0, r2]*cG[0, r3]*cG[1, r1] - 
       2*cG[0, r3]*cG[1, r1]*cG[1, r2] - 2*cG[0, r1]*cG[0, r2]*cG[1, r3] - 
       2*cG[0, r2]*cG[1, r1]*cG[1, r3] + 4*cG[1, r1]*cG[1, r2]*cG[1, r3] - 
       cG[0, r2]*cG[0, r3]*cG[r2, r1] + 2*cG[0, r3]*cG[1, r2]*cG[r2, r1] + 
       2*cG[0, r2]*cG[1, r3]*cG[r2, r1] - 4*cG[1, r2]*cG[1, r3]*cG[r2, r1] - 
       2*cG[0, r2]*cG[1, r3]*cG[r3, r1] - 2*cG[1, r3]*cG[r2, r1]*cG[r3, r2] + 
       2*cG[1, r3]*cG[r3, r1]*cG[r3, r2] - cG[0, r3]*cG[0, 0, r1] + 
       2*cG[1, r3]*cG[0, 0, r1] - cG[0, r3]*cG[0, 0, r2] - 
       cG[1, r1]*cG[0, 0, r2] + 2*cG[1, r3]*cG[0, 0, r2] - 
       cG[r3, r1]*cG[0, 0, r2] + cG[0, r3]*cG[0, 1, r1] - 
       2*cG[1, r3]*cG[0, 1, r1] + cG[0, r1]*cG[0, 1, r2] + 
       2*cG[0, r3]*cG[0, 1, r2] + 2*cG[1, r1]*cG[0, 1, r2] - 
       4*cG[1, r3]*cG[0, 1, r2] - cG[r2, r1]*cG[0, 1, r2] + 
       3*cG[r3, r1]*cG[0, 1, r2] + 2*cG[0, r1]*cG[0, 1, r3] - 
       2*cG[0, r2]*cG[0, 1, r3] - 2*cG[r2, r1]*cG[0, 1, r3] + 
       cG[0, r1]*cG[0, r3, r2] + cG[1, r1]*cG[0, r3, r2] - 
       2*cG[1, r3]*cG[0, r3, r2] - cG[r2, r1]*cG[0, r3, r2] + 
       cG[0, r2]*cG[1, 0, r1] - cG[0, r3]*cG[1, 0, r1] - 
       cG[1, r2]*cG[1, 0, r1] + 2*cG[1, r3]*cG[1, 0, r1] + 
       cG[1, r1]*cG[1, 0, r2] - cG[r2, r1]*cG[1, 0, r2] + 
       cG[0, r1]*cG[1, 0, r3] - cG[0, r2]*cG[1, 0, r3] - 
       cG[r2, r1]*cG[1, 0, r3] + cG[0, r2]*cG[1, 1, r1] - 
       cG[1, r2]*cG[1, 1, r1] - 3*cG[1, r1]*cG[1, 1, r2] + 
       3*cG[r2, r1]*cG[1, 1, r2] - 4*cG[0, r1]*cG[1, 1, r3] + 
       4*cG[0, r2]*cG[1, 1, r3] + 4*cG[r2, r1]*cG[1, 1, r3] - 
       cG[0, r2]*cG[1, r2, r1] + cG[0, r3]*cG[1, r2, r1] + 
       2*cG[1, r2]*cG[1, r2, r1] - 2*cG[1, r3]*cG[1, r2, r1] + 
       cG[r3, r2]*cG[1, r2, r1] + cG[0, r2]*cG[1, r3, r1] - 
       cG[r3, r2]*cG[1, r3, r1] - 2*cG[1, r1]*cG[1, r3, r2] + 
       2*cG[r2, r1]*cG[1, r3, r2] + cG[0, r3]*cG[r2, 0, r1] + 
       cG[1, r2]*cG[r2, 0, r1] - 2*cG[1, r3]*cG[r2, 0, r1] + 
       cG[r3, r2]*cG[r2, 0, r1] - cG[0, r3]*cG[r2, 1, r1] - 
       cG[1, r2]*cG[r2, 1, r1] + 2*cG[1, r3]*cG[r2, 1, r1] - 
       cG[r3, r2]*cG[r2, 1, r1] + cG[0, r2]*cG[r3, 0, r1] + 
       2*cG[1, r3]*cG[r3, 0, r1] - cG[r3, r2]*cG[r3, 0, r1] - 
       cG[r2, r1]*cG[r3, 0, r2] + cG[r3, r1]*cG[r3, 0, r2] + 
       2*cG[0, r2]*cG[r3, 1, r1] - 3*cG[1, r2]*cG[r3, 1, r1] + 
       cG[r3, r2]*cG[r3, 1, r1] + 3*cG[r2, r1]*cG[r3, 1, r2] - 
       3*cG[r3, r1]*cG[r3, 1, r2] - cG[0, r2]*cG[r3, r2, r1] + 
       3*cG[1, r2]*cG[r3, r2, r1] - 2*cG[1, r3]*cG[r3, r2, r1] - 
       cG[0, 0, 1, r2] - cG[0, 0, r3, r2] - cG[0, 1, 0, r2] + 
       3*cG[0, 1, 1, r2] + 2*cG[0, 1, r3, r2] - cG[0, r3, 0, r2] + 
       3*cG[0, r3, 1, r2] - cG[1, 0, 0, r1] + cG[1, 0, 1, r1] - 
       cG[1, 1, 0, r1] + cG[1, 1, r2, r1] + cG[1, r2, 0, r1] - 
       cG[1, r2, 1, r1] - cG[1, r3, 0, r1] + cG[1, r3, r2, r1] - 
       cG[r3, 0, 0, r1] + cG[r3, 0, 1, r1] - 2*cG[r3, 1, 0, r1] + 
       2*cG[r3, 1, r2, r1] + cG[r3, r2, 0, r1] - cG[r3, r2, 1, r1])*
      R[3, 4, 6]*Rc[2, 3, 4])/16 + 
    (R[3, 4, 6]*(-(cG[0, r1]*cG[0, r2]*cG[0, r3]) - cG[0, r2]*cG[0, r3]*
        cG[1, r1] + 2*cG[0, r3]*cG[1, r1]*cG[1, r2] + 2*cG[0, r1]*cG[0, r2]*
        cG[1, r3] + 2*cG[0, r2]*cG[1, r1]*cG[1, r3] - 4*cG[1, r1]*cG[1, r2]*
        cG[1, r3] + cG[0, r2]*cG[0, r3]*cG[r2, r1] - 2*cG[0, r3]*cG[1, r2]*
        cG[r2, r1] - 2*cG[0, r2]*cG[1, r3]*cG[r2, r1] + 
       4*cG[1, r2]*cG[1, r3]*cG[r2, r1] + 2*cG[0, r2]*cG[1, r3]*cG[r3, r1] + 
       2*cG[1, r3]*cG[r2, r1]*cG[r3, r2] - 2*cG[1, r3]*cG[r3, r1]*
        cG[r3, r2] + cG[0, r3]*cG[0, 0, r2] + cG[1, r1]*cG[0, 0, r2] - 
       2*cG[1, r3]*cG[0, 0, r2] + cG[r3, r1]*cG[0, 0, r2] + 
       cG[0, r1]*cG[0, 0, r3] + cG[1, r1]*cG[0, 0, r3] - 
       cG[r3, r1]*cG[0, 0, r3] - cG[0, r1]*cG[0, 1, r2] - 
       2*cG[0, r3]*cG[0, 1, r2] - 2*cG[1, r1]*cG[0, 1, r2] + 
       4*cG[1, r3]*cG[0, 1, r2] + cG[r2, r1]*cG[0, 1, r2] - 
       3*cG[r3, r1]*cG[0, 1, r2] - cG[0, r1]*cG[0, 1, r3] + 
       2*cG[0, r2]*cG[0, 1, r3] - cG[1, r1]*cG[0, 1, r3] + 
       2*cG[r2, r1]*cG[0, 1, r3] - cG[r3, r1]*cG[0, 1, r3] - 
       cG[0, r1]*cG[0, r3, r2] - cG[1, r1]*cG[0, r3, r2] + 
       2*cG[1, r3]*cG[0, r3, r2] + cG[r2, r1]*cG[0, r3, r2] - 
       cG[0, r2]*cG[1, 0, r1] + cG[1, r2]*cG[1, 0, r1] - 
       cG[1, r3]*cG[1, 0, r1] - cG[1, r1]*cG[1, 0, r2] + 
       cG[r2, r1]*cG[1, 0, r2] + cG[0, r2]*cG[1, 0, r3] - 
       2*cG[1, r1]*cG[1, 0, r3] + cG[r2, r1]*cG[1, 0, r3] + 
       cG[r3, r1]*cG[1, 0, r3] - cG[0, r2]*cG[1, 1, r1] + 
       cG[1, r2]*cG[1, 1, r1] + 3*cG[1, r1]*cG[1, 1, r2] - 
       3*cG[r2, r1]*cG[1, 1, r2] - 4*cG[0, r2]*cG[1, 1, r3] + 
       3*cG[1, r1]*cG[1, 1, r3] - 4*cG[r2, r1]*cG[1, 1, r3] + 
       cG[r3, r1]*cG[1, 1, r3] + cG[0, r2]*cG[1, r2, r1] - 
       cG[0, r3]*cG[1, r2, r1] - 2*cG[1, r2]*cG[1, r2, r1] + 
       2*cG[1, r3]*cG[1, r2, r1] - cG[r3, r2]*cG[1, r2, r1] - 
       cG[0, r2]*cG[1, r3, r1] + cG[0, r3]*cG[1, r3, r1] - 
       cG[1, r3]*cG[1, r3, r1] + cG[r3, r2]*cG[1, r3, r1] + 
       2*cG[1, r1]*cG[1, r3, r2] - 2*cG[r2, r1]*cG[1, r3, r2] - 
       cG[0, r3]*cG[r2, 0, r1] - cG[1, r2]*cG[r2, 0, r1] + 
       2*cG[1, r3]*cG[r2, 0, r1] - cG[r3, r2]*cG[r2, 0, r1] + 
       cG[0, r3]*cG[r2, 1, r1] + cG[1, r2]*cG[r2, 1, r1] - 
       2*cG[1, r3]*cG[r2, 1, r1] + cG[r3, r2]*cG[r2, 1, r1] - 
       cG[0, r2]*cG[r3, 0, r1] + cG[0, r3]*cG[r3, 0, r1] - 
       cG[1, r3]*cG[r3, 0, r1] + cG[r3, r2]*cG[r3, 0, r1] + 
       cG[r2, r1]*cG[r3, 0, r2] - cG[r3, r1]*cG[r3, 0, r2] - 
       2*cG[0, r2]*cG[r3, 1, r1] - cG[0, r3]*cG[r3, 1, r1] + 
       3*cG[1, r2]*cG[r3, 1, r1] - cG[1, r3]*cG[r3, 1, r1] - 
       cG[r3, r2]*cG[r3, 1, r1] - 3*cG[r2, r1]*cG[r3, 1, r2] + 
       3*cG[r3, r1]*cG[r3, 1, r2] + cG[0, r2]*cG[r3, r2, r1] - 
       3*cG[1, r2]*cG[r3, r2, r1] + 2*cG[1, r3]*cG[r3, r2, r1] - 
       cG[0, 0, 0, r3] + cG[0, 0, 1, r2] - cG[0, 0, 1, r3] + 
       cG[0, 0, r3, r2] + cG[0, 1, 0, r2] + cG[0, 1, 0, r3] - 
       3*cG[0, 1, 1, r2] + cG[0, 1, 1, r3] - 2*cG[0, 1, r3, r2] + 
       cG[0, r3, 0, r2] - 3*cG[0, r3, 1, r2] - cG[1, 0, 0, r3] + 
       cG[1, 0, 1, r3] + cG[1, 1, 0, r1] - cG[1, 1, r2, r1] - 
       cG[1, r2, 0, r1] + cG[1, r2, 1, r1] + cG[1, r3, 1, r1] - 
       cG[1, r3, r2, r1] + cG[r3, 1, 0, r1] + cG[r3, 1, 1, r1] - 
       2*cG[r3, 1, r2, r1] - cG[r3, r2, 0, r1] + cG[r3, r2, 1, r1] + 
       6*Zeta[3]))/16
 
hTilde[3, {0, 0, 1}, {1, 1, -1, -1}] = (cG[0, r1]*cG[0, r3]*cG[1, r2])/16 - 
    (cG[0, r3]*cG[1, r1]*cG[1, r2])/16 - (cG[0, r1]*cG[1, r2]*cG[1, r3])/16 + 
    (cG[1, r1]*cG[1, r2]*cG[1, r3])/16 - (cG[0, r1]*cG[1, r3]*cG[r3, r2])/
     16 + (cG[1, r1]*cG[1, r3]*cG[r3, r2])/16 - (cG[1, r2]*cG[0, 0, r3])/16 - 
    (cG[0, r3]*cG[0, 1, r2])/16 + (cG[1, r3]*cG[0, 1, r2])/16 - 
    (cG[0, r1]*cG[0, 1, r3])/16 + (cG[1, r1]*cG[0, 1, r3])/16 - 
    (cG[1, r2]*cG[0, 1, r3])/8 + (cG[r3, r2]*cG[0, 1, r3])/16 + 
    (cG[1, r3]*cG[0, r3, r2])/16 - (cG[0, r1]*cG[1, 0, r3])/16 + 
    (cG[1, r1]*cG[1, 0, r3])/16 - (cG[1, r2]*cG[1, 0, r3])/16 + 
    (3*cG[0, r3]*cG[1, 1, r2])/16 - (3*cG[1, r3]*cG[1, 1, r2])/16 + 
    (cG[0, r1]*cG[1, 1, r3])/8 - (cG[1, r1]*cG[1, 1, r3])/8 + 
    (cG[1, r2]*cG[1, 1, r3])/4 + (cG[0, r1]*cG[1, r3, r2])/16 - 
    (cG[0, r3]*cG[1, r3, r2])/16 - (cG[1, r1]*cG[1, r3, r2])/16 - 
    (cG[1, r3]*cG[1, r3, r2])/8 + (cG[0, r1]*cG[r3, 1, r2])/16 - 
    (cG[1, r1]*cG[r3, 1, r2])/16 - (cG[1, r3]*cG[r3, 1, r2])/16 + 
    cG[0, 0, 1, r3]/16 - cG[0, 1, r3, r2]/16 - cG[0, r3, 1, r2]/16 + 
    cG[1, 0, 0, r3]/16 - cG[1, 0, r3, r2]/16 - cG[1, 1, 1, r3]/8 + 
    (3*cG[1, 1, r3, r2])/16 + (3*cG[1, r3, 1, r2])/16 - cG[r3, 0, 1, r2]/16 + 
    cG[r3, 1, 1, r2]/8 + (-(cG[0, r1]*cG[0, r3]*cG[1, r2])/16 + 
      (cG[0, r3]*cG[1, r1]*cG[1, r2])/16 - (cG[0, r1]*cG[0, r2]*cG[1, r3])/
       16 + (cG[0, r2]*cG[1, r1]*cG[1, r3])/16 + 
      (cG[0, r1]*cG[1, r2]*cG[1, r3])/16 - (cG[1, r1]*cG[1, r2]*cG[1, r3])/
       16 + (cG[1, r3]*cG[0, 0, r2])/16 + (cG[1, r2]*cG[0, 0, r3])/16 + 
      (cG[0, r3]*cG[0, 1, r2])/16 - (cG[1, r3]*cG[0, 1, r2])/16 - 
      (cG[1, r2]*cG[0, 1, r3])/16 + (cG[0, r1]*cG[1, 0, r2])/16 - 
      (cG[1, r1]*cG[1, 0, r2])/16 - (cG[1, r3]*cG[1, 0, r2])/8 + 
      (cG[0, r1]*cG[1, 0, r3])/16 - (cG[1, r1]*cG[1, 0, r3])/16 + 
      (cG[1, r2]*cG[1, 0, r3])/16 - (3*cG[0, r3]*cG[1, 1, r2])/16 + 
      (3*cG[1, r3]*cG[1, 1, r2])/16 - (cG[0, r1]*cG[1, 1, r3])/16 + 
      (cG[0, r2]*cG[1, 1, r3])/16 + (cG[1, r1]*cG[1, 1, r3])/16 - 
      (cG[1, r2]*cG[1, 1, r3])/16 - (cG[0, r1]*cG[1, r3, r2])/16 + 
      (cG[0, r3]*cG[1, r3, r2])/16 + (cG[1, r1]*cG[1, r3, r2])/16 - 
      (cG[1, r3]*cG[1, r3, r2])/16 - cG[0, 1, 0, r2]/16 + 
      cG[0, 1, r3, r2]/16 - cG[1, 0, 0, r2]/16 - cG[1, 0, 0, r3]/16 + 
      cG[1, 0, 1, r3]/16 + cG[1, 0, r3, r2]/16 + (3*cG[1, 1, 0, r2])/16 - 
      (3*cG[1, 1, r3, r2])/16)*Rc[2, 4, 5] + 
    Rc[2, 4, 6]*(-(cG[0, r1]*cG[0, r2]*cG[0, r3])/16 + 
      (cG[0, r2]*cG[0, r3]*cG[1, r1])/16 + (cG[0, r1]*cG[0, r2]*cG[1, r3])/
       8 - (cG[0, r2]*cG[1, r1]*cG[1, r3])/8 + 
      (cG[0, r1]*cG[0, r3]*cG[r3, r2])/16 - (cG[0, r3]*cG[1, r1]*cG[r3, r2])/
       16 + (cG[0, r3]*cG[0, 0, r2])/16 - (cG[1, r3]*cG[0, 0, r2])/8 + 
      (cG[0, r1]*cG[0, 0, r3])/16 - (cG[1, r1]*cG[0, 0, r3])/16 + 
      (3*cG[1, r2]*cG[0, 0, r3])/16 - (cG[r3, r2]*cG[0, 0, r3])/16 + 
      (cG[0, r2]*cG[0, 1, r3])/16 - (cG[r3, r2]*cG[0, 1, r3])/16 - 
      (cG[0, r3]*cG[0, r3, r2])/16 - (cG[0, r1]*cG[1, 0, r2])/16 - 
      (3*cG[0, r3]*cG[1, 0, r2])/16 + (cG[1, r1]*cG[1, 0, r2])/16 + 
      (5*cG[1, r3]*cG[1, 0, r2])/16 - (cG[0, r1]*cG[1, 0, r3])/16 + 
      (cG[0, r2]*cG[1, 0, r3])/8 + (cG[1, r1]*cG[1, 0, r3])/16 - 
      (3*cG[1, r2]*cG[1, 0, r3])/16 + (cG[r3, r2]*cG[1, 0, r3])/16 - 
      (cG[0, r2]*cG[1, 1, r3])/4 + (3*cG[0, r3]*cG[1, r3, r2])/16 - 
      (cG[0, r1]*cG[r3, 0, r2])/16 + (cG[1, r1]*cG[r3, 0, r2])/16 + 
      (cG[1, r3]*cG[r3, 0, r2])/16 - cG[0, 0, 0, r3]/16 - 
      cG[0, 0, 1, r3]/16 + cG[0, 1, 0, r2]/16 + cG[0, 1, 0, r3]/16 + 
      cG[0, r3, 0, r2]/16 + cG[1, 0, 0, r2]/16 - cG[1, 0, 0, r3]/16 + 
      cG[1, 0, 1, r3]/16 - (3*cG[1, 1, 0, r2])/16 + cG[1, 1, 0, r3]/16 - 
      (3*cG[1, r3, 0, r2])/16 + cG[r3, 0, 0, r2]/16 - cG[r3, 1, 0, r2]/8 + 
      (3*Z[3])/8)
 
hTilde[3, {0, 0, 1}, {1, 1, -1, 1}] = 
   (cG[0, r1]*cG[0, r3]*cG[1, r2] - cG[0, r3]*cG[1, r1]*cG[1, r2] - 
      cG[1, r2]*cG[0, 0, r3] - cG[0, r3]*cG[0, 1, r2] + 
      cG[1, r2]*cG[0, 1, r3] - cG[0, r1]*cG[1, 0, r3] + 
      cG[1, r1]*cG[1, 0, r3] - cG[1, r2]*cG[1, 0, r3] - 
      cG[0, r1]*cG[1, 1, r2] + 3*cG[0, r3]*cG[1, 1, r2] + 
      cG[1, r1]*cG[1, 1, r2] - cG[1, r3]*cG[1, 1, r2] + 
      cG[0, r1]*cG[1, r3, r2] - cG[0, r3]*cG[1, r3, r2] - 
      cG[1, r1]*cG[1, r3, r2] + cG[1, r3]*cG[1, r3, r2] + cG[0, 1, 1, r2] - 
      cG[0, 1, r3, r2] + cG[1, 0, 1, r2] - cG[1, 0, 1, r3] - 
      cG[1, 0, r3, r2] + 2*cG[1, 1, 0, r3] - 3*cG[1, 1, 1, r2] + 
      3*cG[1, 1, r3, r2])/16 + ((-(cG[0, r1]*cG[0, r3]*cG[1, r2]) + 
       cG[0, r3]*cG[1, r1]*cG[1, r2] - cG[0, r1]*cG[0, r2]*cG[1, r3] + 
       cG[0, r2]*cG[1, r1]*cG[1, r3] + cG[0, r1]*cG[1, r2]*cG[1, r3] - 
       cG[1, r1]*cG[1, r2]*cG[1, r3] + cG[1, r3]*cG[0, 0, r2] + 
       cG[1, r2]*cG[0, 0, r3] + cG[0, r3]*cG[0, 1, r2] - 
       cG[1, r3]*cG[0, 1, r2] - cG[1, r2]*cG[0, 1, r3] + 
       cG[0, r1]*cG[1, 0, r2] - cG[1, r1]*cG[1, 0, r2] - 
       2*cG[1, r3]*cG[1, 0, r2] + cG[1, r2]*cG[1, 0, r3] - 
       3*cG[0, r3]*cG[1, 1, r2] + 3*cG[1, r3]*cG[1, 1, r2] + 
       cG[0, r1]*cG[1, 1, r3] + cG[0, r2]*cG[1, 1, r3] - 
       cG[1, r1]*cG[1, 1, r3] - cG[1, r2]*cG[1, 1, r3] - 
       cG[0, r1]*cG[1, r3, r2] + cG[0, r3]*cG[1, r3, r2] + 
       cG[1, r1]*cG[1, r3, r2] - cG[1, r3]*cG[1, r3, r2] - cG[0, 1, 0, r2] + 
       cG[0, 1, r3, r2] - cG[1, 0, 0, r2] + cG[1, 0, 0, r3] + 
       2*cG[1, 0, 1, r3] + cG[1, 0, r3, r2] + 3*cG[1, 1, 0, r2] - 
       2*cG[1, 1, 0, r3] - 2*cG[1, 1, 1, r3] - 3*cG[1, 1, r3, r2])*
      Rc[2, 4, 5])/16 + (R[4, 5, 6]*Rc[2, 4, 5]*
      (-(cG[0, r1]*cG[0, r2]*cG[0, r3]) + cG[0, r2]*cG[0, r3]*cG[1, r1] + 
       cG[0, r1]*cG[0, r3]*cG[1, r2] - cG[0, r3]*cG[1, r1]*cG[1, r2] + 
       2*cG[0, r1]*cG[0, r2]*cG[1, r3] - 2*cG[0, r2]*cG[1, r1]*cG[1, r3] - 
       cG[0, r1]*cG[1, r2]*cG[1, r3] + cG[1, r1]*cG[1, r2]*cG[1, r3] + 
       2*cG[0, r1]*cG[0, r3]*cG[r3, r2] - 2*cG[0, r3]*cG[1, r1]*cG[r3, r2] - 
       cG[0, r1]*cG[1, r3]*cG[r3, r2] + cG[1, r1]*cG[1, r3]*cG[r3, r2] + 
       cG[0, r3]*cG[0, 0, r2] - 2*cG[1, r3]*cG[0, 0, r2] + 
       2*cG[0, r1]*cG[0, 0, r3] - 2*cG[1, r1]*cG[0, 0, r3] + 
       3*cG[1, r2]*cG[0, 0, r3] - 3*cG[r3, r2]*cG[0, 0, r3] - 
       cG[0, r3]*cG[0, 1, r2] + cG[1, r3]*cG[0, 1, r2] - 
       cG[0, r1]*cG[0, 1, r3] + 2*cG[0, r2]*cG[0, 1, r3] + 
       cG[1, r1]*cG[0, 1, r3] - cG[1, r2]*cG[0, 1, r3] - 
       2*cG[0, r3]*cG[0, r3, r2] + cG[1, r3]*cG[0, r3, r2] - 
       cG[0, r1]*cG[1, 0, r2] - 2*cG[0, r3]*cG[1, 0, r2] + 
       cG[1, r1]*cG[1, 0, r2] + 4*cG[1, r3]*cG[1, 0, r2] - 
       2*cG[0, r1]*cG[1, 0, r3] + cG[0, r2]*cG[1, 0, r3] + 
       2*cG[1, r1]*cG[1, 0, r3] - 5*cG[1, r2]*cG[1, 0, r3] + 
       3*cG[0, r3]*cG[1, 1, r2] - 3*cG[1, r3]*cG[1, 1, r2] - 
       4*cG[0, r2]*cG[1, 1, r3] + 3*cG[1, r2]*cG[1, 1, r3] + 
       cG[r3, r2]*cG[1, 1, r3] + cG[0, r1]*cG[1, r3, r2] + 
       3*cG[0, r3]*cG[1, r3, r2] - cG[1, r1]*cG[1, r3, r2] - 
       cG[1, r3]*cG[1, r3, r2] - cG[0, r1]*cG[r3, 0, r2] + 
       cG[1, r1]*cG[r3, 0, r2] + 2*cG[1, r3]*cG[r3, 0, r2] + 
       3*cG[0, r3]*cG[r3, 1, r2] - 3*cG[1, r3]*cG[r3, 1, r2] + 
       cG[0, r1]*cG[r3, r3, r2] - cG[0, r3]*cG[r3, r3, r2] - 
       cG[1, r1]*cG[r3, r3, r2] + cG[1, r3]*cG[r3, r3, r2] - 
       3*cG[0, 0, 0, r3] + cG[0, 1, 0, r2] + cG[0, 1, 1, r3] - 
       cG[0, 1, r3, r2] + cG[0, r3, 0, r2] - cG[0, r3, r3, r2] + 
       cG[1, 0, 0, r2] - cG[1, 0, 1, r3] - cG[1, 0, r3, r2] - 
       3*cG[1, 1, 0, r2] + 4*cG[1, 1, 0, r3] + 3*cG[1, 1, r3, r2] - 
       2*cG[1, r3, 0, r2] + 2*cG[1, r3, r3, r2] + cG[r3, 0, 0, r2] - 
       cG[r3, 0, r3, r2] - 3*cG[r3, 1, 0, r2] + 3*cG[r3, 1, r3, r2] - 
       2*Zeta[3]))/16 + (R[4, 5, 6]*(-(cG[0, r1]*cG[0, r3]*cG[1, r2]) + 
       cG[0, r3]*cG[1, r1]*cG[1, r2] - cG[0, r1]*cG[0, r3]*cG[r3, r2] + 
       cG[0, r3]*cG[1, r1]*cG[r3, r2] - cG[0, r1]*cG[0, 0, r3] + 
       cG[1, r1]*cG[0, 0, r3] - cG[1, r2]*cG[0, 0, r3] + 
       2*cG[r3, r2]*cG[0, 0, r3] + cG[0, r3]*cG[0, 1, r2] - 
       cG[1, r2]*cG[0, 1, r3] - cG[r3, r2]*cG[0, 1, r3] + 
       cG[0, r3]*cG[0, r3, r2] + 2*cG[0, r1]*cG[1, 0, r3] - 
       2*cG[1, r1]*cG[1, 0, r3] + 3*cG[1, r2]*cG[1, 0, r3] + 
       cG[r3, r2]*cG[1, 0, r3] + cG[0, r1]*cG[1, 1, r2] - 
       3*cG[0, r3]*cG[1, 1, r2] - cG[1, r1]*cG[1, 1, r2] + 
       cG[1, r3]*cG[1, 1, r2] - cG[0, r1]*cG[1, r3, r2] - 
       cG[0, r3]*cG[1, r3, r2] + cG[1, r1]*cG[1, r3, r2] - 
       cG[1, r3]*cG[1, r3, r2] + cG[0, r1]*cG[r3, 1, r2] - 
       3*cG[0, r3]*cG[r3, 1, r2] - cG[1, r1]*cG[r3, 1, r2] + 
       cG[1, r3]*cG[r3, 1, r2] - cG[0, r1]*cG[r3, r3, r2] + 
       cG[0, r3]*cG[r3, r3, r2] + cG[1, r1]*cG[r3, r3, r2] - 
       cG[1, r3]*cG[r3, r3, r2] + 2*cG[0, 0, 0, r3] - cG[0, 0, 1, r3] + 
       cG[0, 1, 0, r3] - cG[0, 1, 1, r2] + cG[0, 1, r3, r2] - 
       cG[0, r3, 1, r2] + cG[0, r3, r3, r2] - cG[1, 0, 0, r3] - 
       cG[1, 0, 1, r2] + 2*cG[1, 0, 1, r3] + cG[1, 0, r3, r2] - 
       4*cG[1, 1, 0, r3] + 3*cG[1, 1, 1, r2] - 3*cG[1, 1, r3, r2] + 
       2*cG[1, r3, 1, r2] - 2*cG[1, r3, r3, r2] - cG[r3, 0, 1, r2] + 
       cG[r3, 0, r3, r2] + 3*cG[r3, 1, 1, r2] - 3*cG[r3, 1, r3, r2] + 
       8*Zeta[3]))/16
 
hTilde[3, {0, 0, 1}, {1, 1, 1, -1}] = 
   (-(cG[0, r1]*cG[0, 1, r3]) + cG[1, r1]*cG[0, 1, r3] + 2*cG[0, 1, 1, r3] - 
      cG[1, 0, 1, r3])/16 + (Rc[2, 5, 6]*(-(cG[0, r1]*cG[0, 0, r3]) + 
       cG[1, r1]*cG[0, 0, r3] + 2*cG[0, r1]*cG[0, 1, r3] - 
       2*cG[1, r1]*cG[0, 1, r3] + 2*cG[0, 0, 0, r3] - cG[0, 0, 1, r3] + 
       cG[0, 1, 0, r3] - 4*cG[0, 1, 1, r3] - cG[1, 0, 0, r3] + 
       2*cG[1, 0, 1, r3] + 8*Zeta[3]))/16
 
hTilde[3, {0, 0, 1}, {1, 1, 1, 1}] = -(cG[0, r1]*cG[0, 1, r3])/16 + 
    (cG[1, r1]*cG[0, 1, r3])/16 - (cG[0, r1]*cG[1, 0, r3])/16 + 
    (cG[1, r1]*cG[1, 0, r3])/16 + (cG[0, r1]*cG[1, 1, r3])/8 - 
    (cG[1, r1]*cG[1, 1, r3])/8 + cG[0, 0, 1, r3]/16 + cG[1, 0, 0, r3]/16 - 
    cG[1, 1, 1, r3]/8
 
hTilde[3, {0, 1, 0}, {-1, -1, -1, -1}] = -(cG[0, r1]*cG[0, 1, r2])/16 + 
    (cG[1, r1]*cG[0, 1, r2])/16 + (cG[1, r3]*cG[0, 1, r2])/16 - 
    (cG[0, r1]*cG[1, 0, r2])/16 + (cG[1, r1]*cG[1, 0, r2])/16 + 
    (cG[1, r3]*cG[1, 0, r2])/16 + (cG[0, r1]*cG[1, 1, r2])/8 - 
    (cG[1, r1]*cG[1, 1, r2])/8 - (cG[1, r3]*cG[1, 1, r2])/8 + 
    cG[0, 0, 1, r2]/16 - cG[0, 1, 1, r2]/8 + cG[1, 0, 0, r2]/16 - 
    cG[1, 0, 1, r2]/8 - cG[1, 1, 0, r2]/8 + cG[1, 1, 1, r2]/4
 
hTilde[3, {0, 1, 0}, {-1, -1, -1, 1}] = -(cG[0, r1]*cG[0, r3]*cG[1, r2])/16 + 
    (cG[0, r3]*cG[1, r1]*cG[1, r2])/16 + (cG[1, r2]*cG[0, 0, r3])/8 - 
    (cG[1, r2]*cG[0, 1, r3])/8 - (cG[0, r3]*cG[1, 0, r2])/16 + 
    (cG[1, r2]*cG[1, 0, r3])/16 + (cG[0, r1]*cG[1, 1, r2])/16 - 
    (cG[0, r3]*cG[1, 1, r2])/8 - (cG[1, r1]*cG[1, 1, r2])/16 + 
    (cG[1, r3]*cG[1, 1, r2])/8 - (cG[0, r1]*cG[1, r3, r2])/16 + 
    (cG[0, r3]*cG[1, r3, r2])/8 + (cG[1, r1]*cG[1, r3, r2])/16 - 
    (cG[1, r3]*cG[1, r3, r2])/8 - cG[1, 0, 1, r2]/16 + cG[1, 0, r3, r2]/16 + 
    cG[1, 1, 0, r2]/16 + cG[1, 1, 1, r2]/16 - cG[1, 1, r3, r2]/8 - 
    cG[1, r3, 0, r2]/16 + cG[1, r3, 1, r2]/16 + 
    R[4, 5, 6]*((cG[0, r1]*cG[0, r2]*cG[0, r3])/16 - 
      (cG[0, r2]*cG[0, r3]*cG[1, r1])/16 - (cG[0, r1]*cG[1, r2]*cG[1, r3])/
       16 + (cG[1, r1]*cG[1, r2]*cG[1, r3])/16 - 
      (cG[0, r1]*cG[0, r3]*cG[r3, r2])/16 + (cG[0, r3]*cG[1, r1]*cG[r3, r2])/
       16 + (cG[0, r1]*cG[1, r3]*cG[r3, r2])/16 - 
      (cG[1, r1]*cG[1, r3]*cG[r3, r2])/16 - (cG[0, r3]*cG[0, 0, r2])/16 - 
      (cG[0, r1]*cG[0, 0, r3])/16 + (cG[1, r1]*cG[0, 0, r3])/16 - 
      (cG[1, r2]*cG[0, 0, r3])/8 + (cG[r3, r2]*cG[0, 0, r3])/16 + 
      (cG[1, r3]*cG[0, 1, r2])/16 + (cG[0, r1]*cG[0, 1, r3])/16 - 
      (cG[1, r1]*cG[0, 1, r3])/16 + (cG[1, r2]*cG[0, 1, r3])/8 - 
      (cG[r3, r2]*cG[0, 1, r3])/16 + (cG[0, r3]*cG[0, r3, r2])/16 - 
      (cG[1, r3]*cG[0, r3, r2])/16 - (cG[0, r1]*cG[1, 0, r2])/16 + 
      (cG[0, r3]*cG[1, 0, r2])/8 + (cG[1, r1]*cG[1, 0, r2])/16 - 
      (cG[0, r2]*cG[1, 0, r3])/16 + (cG[1, r2]*cG[1, 0, r3])/8 - 
      (cG[r3, r2]*cG[1, 0, r3])/16 + (cG[0, r1]*cG[1, 1, r2])/16 - 
      (cG[1, r1]*cG[1, 1, r2])/16 - (cG[1, r3]*cG[1, 1, r2])/8 - 
      (cG[1, r2]*cG[1, 1, r3])/16 + (cG[r3, r2]*cG[1, 1, r3])/16 - 
      (cG[0, r3]*cG[1, r3, r2])/8 + (cG[1, r3]*cG[1, r3, r2])/8 + 
      (cG[0, r1]*cG[r3, 0, r2])/16 - (cG[1, r1]*cG[r3, 0, r2])/16 - 
      (cG[0, r1]*cG[r3, 1, r2])/16 + (cG[1, r1]*cG[r3, 1, r2])/16 + 
      cG[0, 0, 0, r3]/16 - cG[0, 0, 1, r3]/16 + cG[0, 1, 0, r2]/16 - 
      cG[0, 1, 0, r3]/16 - cG[0, 1, 1, r2]/16 + cG[0, 1, 1, r3]/16 - 
      cG[0, r3, 0, r2]/16 + cG[0, r3, 1, r2]/16 + cG[1, 0, 0, r2]/16 + 
      cG[1, 0, 0, r3]/16 - cG[1, 0, 1, r2]/16 - cG[1, 0, 1, r3]/16 - 
      (3*cG[1, 1, 0, r2])/16 + (3*cG[1, 1, 1, r2])/16 + cG[1, r3, 0, r2]/8 - 
      cG[1, r3, 1, r2]/8 - cG[r3, 0, 0, r2]/16 + cG[r3, 0, 1, r2]/16 + 
      cG[r3, 1, 0, r2]/16 - cG[r3, 1, 1, r2]/16 - Z[3]/8) + 
    R[2, 5, 6]*(-(cG[0, r1]*cG[0, r2]*cG[0, r3])/16 + 
      (cG[0, r2]*cG[0, r3]*cG[1, r1])/16 + (cG[0, r1]*cG[0, r3]*cG[1, r2])/
       8 - (cG[0, r3]*cG[1, r1]*cG[1, r2])/8 + (cG[0, r3]*cG[0, 0, r2])/16 + 
      (cG[0, r1]*cG[0, 0, r3])/16 - (cG[1, r1]*cG[0, 0, r3])/16 - 
      (cG[1, r2]*cG[0, 0, r3])/8 - (cG[0, r1]*cG[0, 1, r2])/16 + 
      (cG[0, r3]*cG[0, 1, r2])/8 + (cG[1, r1]*cG[0, 1, r2])/16 - 
      (cG[1, r3]*cG[0, 1, r2])/8 - (cG[0, r1]*cG[0, 1, r3])/16 + 
      (cG[1, r1]*cG[0, 1, r3])/16 + (cG[1, r2]*cG[0, 1, r3])/8 + 
      (cG[0, r1]*cG[0, r3, r2])/16 - (cG[0, r3]*cG[0, r3, r2])/8 - 
      (cG[1, r1]*cG[0, r3, r2])/16 + (cG[1, r3]*cG[0, r3, r2])/8 + 
      (cG[0, r2]*cG[1, 0, r3])/16 - (cG[1, r2]*cG[1, 0, r3])/8 - 
      cG[0, 0, 0, r3]/16 + cG[0, 0, 1, r2]/16 + cG[0, 0, 1, r3]/16 - 
      cG[0, 0, r3, r2]/16 - cG[0, 1, 0, r2]/16 + cG[0, 1, 0, r3]/16 - 
      cG[0, 1, 1, r2]/16 - cG[0, 1, 1, r3]/16 + cG[0, 1, r3, r2]/8 + 
      cG[0, r3, 0, r2]/16 - cG[0, r3, 1, r2]/16 - cG[1, 0, 0, r3]/16 + 
      cG[1, 0, 1, r3]/16 + Z[3]/8)
 
hTilde[3, {0, 1, 0}, {-1, -1, 1, -1}] = -(cG[0, r1]*cG[1, r2]*cG[1, r3])/16 + 
    (cG[1, r1]*cG[1, r2]*cG[1, r3])/16 + (cG[0, r1]*cG[1, r3]*cG[r3, r2])/
     16 - (cG[1, r1]*cG[1, r3]*cG[r3, r2])/16 + (cG[1, r2]*cG[0, 1, r3])/8 - 
    (cG[r3, r2]*cG[0, 1, r3])/8 - (cG[1, r3]*cG[1, 0, r2])/16 + 
    (cG[0, r1]*cG[1, 1, r2])/16 - (cG[1, r1]*cG[1, 1, r2])/16 - 
    (cG[1, r2]*cG[1, 1, r3])/16 + (cG[r3, r2]*cG[1, 1, r3])/16 + 
    (cG[1, r3]*cG[r3, 0, r2])/16 - (cG[0, r1]*cG[r3, 1, r2])/16 + 
    (cG[1, r1]*cG[r3, 1, r2])/16 - cG[1, 0, 1, r2]/16 + cG[1, 1, 0, r2]/16 + 
    cG[1, 1, 1, r2]/16 + cG[r3, 0, 1, r2]/16 - cG[r3, 1, 0, r2]/16 - 
    cG[r3, 1, 1, r2]/16 + ((cG[0, r1]*cG[0, r3]*cG[1, r2])/16 - 
      (cG[0, r3]*cG[1, r1]*cG[1, r2])/16 - (cG[0, r1]*cG[0, r3]*cG[r3, r2])/
       16 + (cG[0, r3]*cG[1, r1]*cG[r3, r2])/16 - (cG[1, r2]*cG[0, 0, r3])/
       8 + (cG[r3, r2]*cG[0, 0, r3])/8 - (cG[1, r2]*cG[0, 1, r3])/16 + 
      (cG[r3, r2]*cG[0, 1, r3])/16 - (cG[0, r1]*cG[1, 0, r2])/16 + 
      (cG[0, r3]*cG[1, 0, r2])/16 + (cG[1, r1]*cG[1, 0, r2])/16 + 
      (cG[1, r3]*cG[1, 0, r2])/16 + (cG[1, r2]*cG[1, 0, r3])/8 - 
      (cG[r3, r2]*cG[1, 0, r3])/8 - (cG[0, r1]*cG[1, 1, r2])/16 - 
      (cG[0, r3]*cG[1, 1, r2])/16 + (cG[1, r1]*cG[1, 1, r2])/16 + 
      (cG[1, r3]*cG[1, 1, r2])/16 + (cG[0, r1]*cG[1, r3, r2])/16 - 
      (cG[1, r1]*cG[1, r3, r2])/16 - (cG[1, r3]*cG[1, r3, r2])/16 + 
      (cG[0, r1]*cG[r3, 0, r2])/16 - (cG[0, r3]*cG[r3, 0, r2])/16 - 
      (cG[1, r1]*cG[r3, 0, r2])/16 - (cG[1, r3]*cG[r3, 0, r2])/16 + 
      (cG[0, r1]*cG[r3, 1, r2])/16 + (cG[0, r3]*cG[r3, 1, r2])/16 - 
      (cG[1, r1]*cG[r3, 1, r2])/16 - (cG[1, r3]*cG[r3, 1, r2])/16 - 
      (cG[0, r1]*cG[r3, r3, r2])/16 + (cG[1, r1]*cG[r3, r3, r2])/16 + 
      (cG[1, r3]*cG[r3, r3, r2])/16 - cG[1, 0, 1, r2]/16 + 
      cG[1, 0, r3, r2]/16 - cG[1, 1, 0, r2]/16 - cG[1, 1, 1, r2]/16 - 
      cG[1, 1, r3, r2]/16 - cG[1, r3, 0, r2]/16 + cG[1, r3, 1, r2]/8 + 
      cG[r3, 0, 1, r2]/16 - cG[r3, 0, r3, r2]/16 + cG[r3, 1, 0, r2]/16 + 
      cG[r3, 1, 1, r2]/16 + cG[r3, 1, r3, r2]/16 + cG[r3, r3, 0, r2]/16 - 
      cG[r3, r3, 1, r2]/8)*Rc[4, 5, 6] + 
    R[2, 4, 5]*(-(cG[0, r1]*cG[0, r2]*cG[1, r3])/16 + 
      (cG[0, r2]*cG[1, r1]*cG[1, r3])/16 + (cG[0, r1]*cG[1, r2]*cG[1, r3])/
       8 - (cG[1, r1]*cG[1, r2]*cG[1, r3])/8 - 
      (cG[0, r1]*cG[1, r3]*cG[r3, r2])/16 + (cG[1, r1]*cG[1, r3]*cG[r3, r2])/
       16 + (cG[1, r3]*cG[0, 0, r2])/16 - (cG[0, r1]*cG[0, 1, r2])/16 + 
      (cG[1, r1]*cG[0, 1, r2])/16 + (cG[0, r1]*cG[0, 1, r3])/16 - 
      (cG[1, r1]*cG[0, 1, r3])/16 - (cG[1, r2]*cG[0, 1, r3])/8 + 
      (cG[r3, r2]*cG[0, 1, r3])/8 - (cG[0, r1]*cG[1, 1, r3])/16 + 
      (cG[0, r2]*cG[1, 1, r3])/16 + (cG[1, r1]*cG[1, 1, r3])/16 - 
      (cG[r3, r2]*cG[1, 1, r3])/16 - (cG[1, r3]*cG[r3, 0, r2])/16 + 
      (cG[0, r1]*cG[r3, 1, r2])/16 - (cG[1, r1]*cG[r3, 1, r2])/16 + 
      cG[0, 0, 1, r2]/16 - cG[0, 0, 1, r3]/16 - cG[0, 1, 0, r2]/16 - 
      cG[0, 1, 1, r2]/16 + cG[1, 0, 1, r3]/16 - cG[r3, 0, 1, r2]/16 + 
      cG[r3, 1, 0, r2]/16 + cG[r3, 1, 1, r2]/16 + 
      Rc[4, 5, 6]*((cG[0, r1]*cG[0, r2]*cG[0, r3])/16 - 
        (cG[0, r2]*cG[0, r3]*cG[1, r1])/16 - (cG[0, r1]*cG[0, r3]*cG[1, r2])/
         8 + (cG[0, r3]*cG[1, r1]*cG[1, r2])/8 + 
        (cG[0, r1]*cG[0, r3]*cG[r3, r2])/16 - 
        (cG[0, r3]*cG[1, r1]*cG[r3, r2])/16 - (cG[0, r1]*cG[0, 0, r2])/16 - 
        (cG[0, r3]*cG[0, 0, r2])/16 + (cG[1, r1]*cG[0, 0, r2])/16 + 
        (cG[1, r3]*cG[0, 0, r2])/16 - (cG[0, r1]*cG[0, 0, r3])/16 + 
        (cG[1, r1]*cG[0, 0, r3])/16 + (cG[1, r2]*cG[0, 0, r3])/8 - 
        (cG[r3, r2]*cG[0, 0, r3])/8 + (cG[0, r1]*cG[0, 1, r2])/16 + 
        (cG[0, r3]*cG[0, 1, r2])/16 - (cG[1, r1]*cG[0, 1, r2])/16 - 
        (cG[1, r3]*cG[0, 1, r2])/16 - (cG[0, r2]*cG[0, 1, r3])/16 + 
        (cG[1, r2]*cG[0, 1, r3])/8 - (cG[r3, r2]*cG[0, 1, r3])/16 + 
        (cG[0, r1]*cG[0, r3, r2])/16 - (cG[1, r1]*cG[0, r3, r2])/16 - 
        (cG[1, r3]*cG[0, r3, r2])/16 + (cG[0, r1]*cG[1, 0, r2])/8 - 
        (cG[1, r1]*cG[1, 0, r2])/8 - (cG[1, r3]*cG[1, 0, r2])/8 + 
        (cG[0, r1]*cG[1, 0, r3])/16 - (cG[1, r1]*cG[1, 0, r3])/16 - 
        (cG[1, r2]*cG[1, 0, r3])/8 + (cG[r3, r2]*cG[1, 0, r3])/8 - 
        (cG[0, r1]*cG[1, r3, r2])/8 + (cG[1, r1]*cG[1, r3, r2])/8 + 
        (cG[1, r3]*cG[1, r3, r2])/8 - (cG[0, r1]*cG[r3, 0, r2])/16 + 
        (cG[0, r3]*cG[r3, 0, r2])/16 + (cG[1, r1]*cG[r3, 0, r2])/16 + 
        (cG[1, r3]*cG[r3, 0, r2])/16 - (cG[0, r1]*cG[r3, 1, r2])/16 - 
        (cG[0, r3]*cG[r3, 1, r2])/16 + (cG[1, r1]*cG[r3, 1, r2])/16 + 
        (cG[1, r3]*cG[r3, 1, r2])/16 + (cG[0, r1]*cG[r3, r3, r2])/16 - 
        (cG[1, r1]*cG[r3, r3, r2])/16 - (cG[1, r3]*cG[r3, r3, r2])/16 + 
        cG[0, 0, 0, r2]/8 + cG[0, 0, 0, r3]/16 - (3*cG[0, 0, 1, r2])/16 + 
        cG[0, 0, 1, r3]/16 - cG[0, 0, r3, r2]/16 + cG[0, 1, 0, r2]/16 - 
        cG[0, 1, 0, r3]/16 + cG[0, 1, 1, r2]/16 + cG[0, 1, r3, r2]/16 - 
        cG[0, r3, 0, r2]/16 + cG[0, r3, 1, r2]/8 - cG[1, 0, 0, r2]/8 - 
        cG[1, 0, 0, r3]/16 + cG[1, 0, 1, r2]/4 - cG[1, 0, 1, r3]/16 + 
        cG[1, 1, 0, r3]/16 + cG[1, r3, 0, r2]/8 - cG[1, r3, 1, r2]/4 - 
        cG[r3, 0, 1, r2]/16 + cG[r3, 0, r3, r2]/16 - cG[r3, 1, 0, r2]/16 - 
        cG[r3, 1, 1, r2]/16 - cG[r3, 1, r3, r2]/16 - cG[r3, r3, 0, r2]/16 + 
        cG[r3, r3, 1, r2]/8 + (3*Z[3])/8))
 
hTilde[3, {0, 1, 0}, {-1, -1, 1, 1}] = 
   (-(cG[0, r1]*cG[1, 0, r2]) + cG[1, r1]*cG[1, 0, r2] + 
      cG[1, r3]*cG[1, 0, r2] - 2*cG[1, 0, 1, r2] + 8*Z[3] - 8*Zeta[3])/16 + 
    (R[2, 4, 6]*(-(cG[0, r1]*cG[0, 0, r2]) + cG[1, r1]*cG[0, 0, r2] + 
       cG[1, r3]*cG[0, 0, r2] + 2*cG[0, r1]*cG[1, 0, r2] - 
       2*cG[1, r1]*cG[1, 0, r2] - 2*cG[1, r3]*cG[1, 0, r2] + 
       2*cG[0, 0, 0, r2] - 2*cG[0, 0, 1, r2] - 2*cG[1, 0, 0, r2] + 
       4*cG[1, 0, 1, r2] + 8*Zeta[3]))/16
 
hTilde[3, {0, 1, 0}, {-1, 1, -1, -1}] = -(cG[1, r1]*cG[1, r2]*cG[1, r3])/16 + 
    (cG[1, r2]*cG[1, r3]*cG[r2, r1])/16 + (cG[1, r2]*cG[0, 1, r1])/16 - 
    (cG[0, r1]*cG[0, 1, r2])/16 + (cG[1, r1]*cG[0, 1, r2])/16 + 
    (cG[1, r3]*cG[0, 1, r2])/16 - (cG[1, r2]*cG[0, r2, r1])/16 - 
    (cG[1, r2]*cG[1, 1, r1])/16 + (cG[1, r3]*cG[1, 1, r1])/16 + 
    (cG[1, r1]*cG[1, 1, r2])/16 - (cG[r2, r1]*cG[1, 1, r2])/16 + 
    (cG[1, r2]*cG[1, r2, r1])/16 - (cG[1, r3]*cG[r2, 1, r1])/16 - 
    cG[0, 1, 1, r1]/16 + cG[0, r2, 1, r1]/16 - cG[1, 0, 1, r2]/8 - 
    cG[1, r2, 1, r1]/16 + cG[r2, 1, 1, r1]/16 + 
    R[2, 3, 4]*((cG[0, r1]*cG[1, r2]*cG[1, r3])/16 - 
      (cG[1, r2]*cG[1, r3]*cG[r2, r1])/16 - (cG[1, r2]*cG[0, 0, r1])/16 - 
      (cG[1, r3]*cG[0, 1, r1])/16 + (cG[1, r2]*cG[0, r2, r1])/16 + 
      (cG[1, r2]*cG[1, 0, r1])/16 - (cG[1, r1]*cG[1, 1, r2])/16 - 
      (cG[1, r3]*cG[1, 1, r2])/16 + (cG[r2, r1]*cG[1, 1, r2])/16 - 
      (cG[1, r2]*cG[1, r2, r1])/16 + (cG[1, r3]*cG[r2, 1, r1])/16 + 
      cG[0, 0, 1, r1]/16 + cG[0, 0, 1, r2]/16 + cG[0, 1, 1, r1]/16 - 
      cG[0, 1, 1, r2]/8 - cG[0, r2, 1, r1]/16 - cG[1, 0, 1, r1]/16 + 
      cG[1, 0, 1, r2]/8 + cG[1, 1, 1, r2]/16 + cG[1, r2, 1, r1]/16 - 
      cG[r2, 1, 1, r1]/16 + Rc[3, 4, 6]*((cG[0, r1]*cG[0, r2]*cG[1, r3])/16 - 
        (cG[0, r1]*cG[1, r2]*cG[1, r3])/8 - (cG[0, r2]*cG[1, r3]*cG[r2, r1])/
         16 + (cG[1, r2]*cG[1, r3]*cG[r2, r1])/8 - (cG[0, r2]*cG[0, 0, r1])/
         16 + (cG[1, r2]*cG[0, 0, r1])/8 + (cG[0, r1]*cG[0, 0, r2])/8 - 
        (cG[1, r1]*cG[0, 0, r2])/8 - (cG[1, r3]*cG[0, 0, r2])/8 - 
        (cG[0, r2]*cG[0, 1, r1])/8 + (cG[1, r2]*cG[0, 1, r1])/8 + 
        (cG[1, r3]*cG[0, 1, r1])/16 - (cG[0, r1]*cG[0, 1, r2])/8 + 
        (cG[1, r1]*cG[0, 1, r2])/8 + (cG[1, r3]*cG[0, 1, r2])/8 + 
        (cG[0, r2]*cG[0, r2, r1])/16 - (cG[1, r2]*cG[0, r2, r1])/8 + 
        (cG[1, r3]*cG[0, r2, r1])/16 + (cG[0, r2]*cG[1, 0, r1])/16 - 
        (cG[1, r2]*cG[1, 0, r1])/8 + (cG[1, r1]*cG[1, 0, r2])/16 + 
        (cG[1, r3]*cG[1, 0, r2])/16 - (cG[r2, r1]*cG[1, 0, r2])/16 - 
        (cG[0, r2]*cG[1, r2, r1])/16 + (cG[1, r2]*cG[1, r2, r1])/8 + 
        (cG[0, r2]*cG[r2, 1, r1])/8 - (cG[1, r2]*cG[r2, 1, r1])/8 - 
        (cG[1, r3]*cG[r2, 1, r1])/16 - (cG[1, r3]*cG[r2, r2, r1])/16 - 
        (3*cG[0, 0, 0, r2])/16 - cG[0, 0, 1, r1]/16 + cG[0, 0, 1, r2]/8 - 
        cG[0, 0, r2, r1]/16 + cG[0, 1, 0, r2]/8 - cG[0, 1, 1, r1]/16 - 
        cG[0, 1, r2, r1]/8 + cG[0, r2, r2, r1]/16 + cG[1, 0, 0, r2]/8 + 
        cG[1, 0, 1, r1]/16 - cG[1, 0, 1, r2]/4 + cG[1, 0, r2, r1]/16 - 
        cG[1, 1, 0, r2]/16 - cG[1, r2, 1, r1]/16 - cG[1, r2, r2, r1]/16 + 
        cG[r2, 1, 1, r1]/16 + cG[r2, 1, r2, r1]/8 + cG[r2, r2, 1, r1]/16 - 
        Z[3]/8)) + Rc[3, 4, 6]*(-(cG[0, r2]*cG[1, r1]*cG[1, r3])/16 + 
      (cG[1, r1]*cG[1, r2]*cG[1, r3])/8 + (cG[0, r2]*cG[1, r3]*cG[r2, r1])/
       16 - (cG[1, r2]*cG[1, r3]*cG[r2, r1])/8 - (cG[0, r1]*cG[0, 0, r2])/
       16 + (cG[1, r1]*cG[0, 0, r2])/16 + (cG[1, r3]*cG[0, 0, r2])/16 + 
      (cG[0, r2]*cG[0, 1, r1])/16 - (cG[1, r2]*cG[0, 1, r1])/8 + 
      (cG[0, r1]*cG[0, 1, r2])/8 - (cG[1, r1]*cG[0, 1, r2])/8 - 
      (cG[1, r3]*cG[0, 1, r2])/8 - (cG[0, r2]*cG[0, r2, r1])/16 + 
      (cG[1, r2]*cG[0, r2, r1])/8 - (cG[1, r1]*cG[1, 0, r2])/16 + 
      (cG[r2, r1]*cG[1, 0, r2])/16 + (cG[0, r2]*cG[1, 1, r1])/16 - 
      (cG[1, r3]*cG[1, 1, r1])/16 + (cG[0, r2]*cG[1, r2, r1])/16 - 
      (cG[1, r2]*cG[1, r2, r1])/8 - (cG[1, r3]*cG[1, r2, r1])/16 - 
      (cG[0, r2]*cG[r2, 1, r1])/8 + (cG[1, r2]*cG[r2, 1, r1])/8 + 
      (cG[1, r3]*cG[r2, 1, r1])/16 + (cG[1, r3]*cG[r2, r2, r1])/16 + 
      cG[0, 0, 0, r2]/8 - cG[0, 0, 1, r2]/8 + cG[0, 1, 1, r1]/16 + 
      cG[0, 1, r2, r1]/16 - cG[0, r2, 1, r1]/16 - cG[0, r2, r2, r1]/16 - 
      cG[1, 0, 0, r2]/8 + cG[1, 0, 1, r2]/4 + cG[1, 1, r2, r1]/16 + 
      cG[1, r2, 1, r1]/8 + cG[1, r2, r2, r1]/16 - cG[r2, 1, 1, r1]/16 - 
      cG[r2, 1, r2, r1]/8 - cG[r2, r2, 1, r1]/16 + Z[3]/2)
 
hTilde[3, {0, 1, 0}, {-1, 1, -1, 1}] = 
   ((cG[0, r1]*cG[0, r3]*cG[1, r2] - cG[0, r3]*cG[1, r1]*cG[1, r2] - 
       cG[0, r1]*cG[0, r2]*cG[1, r3] - cG[0, r2]*cG[1, r1]*cG[1, r3] + 
       cG[0, r1]*cG[1, r2]*cG[1, r3] + cG[1, r1]*cG[1, r2]*cG[1, r3] + 
       cG[1, r3]*cG[0, 0, r2] - cG[1, r2]*cG[0, 0, r3] + 
       2*cG[0, r2]*cG[0, 1, r1] - 2*cG[0, r3]*cG[0, 1, r1] - 
       2*cG[1, r2]*cG[0, 1, r1] + cG[1, r3]*cG[0, 1, r1] + 
       cG[0, r3]*cG[0, 1, r2] - cG[1, r3]*cG[0, 1, r2] + 
       cG[1, r2]*cG[0, 1, r3] - cG[1, r3]*cG[0, r2, r1] - 
       cG[0, r1]*cG[1, 0, r2] + cG[1, r1]*cG[1, 0, r2] + 
       cG[0, r1]*cG[1, 0, r3] + cG[1, r1]*cG[1, 0, r3] - 
       cG[1, r2]*cG[1, 0, r3] + cG[0, r3]*cG[1, 1, r2] - 
       cG[1, r3]*cG[1, 1, r2] - cG[0, r1]*cG[1, 1, r3] + 
       cG[0, r2]*cG[1, 1, r3] - cG[1, r2]*cG[1, 1, r3] + 
       cG[r2, r1]*cG[1, 1, r3] - cG[1, r3]*cG[1, r2, r1] + 
       cG[0, r1]*cG[1, r3, r2] - cG[0, r3]*cG[1, r3, r2] - 
       cG[1, r1]*cG[1, r3, r2] + cG[1, r3]*cG[1, r3, r2] - 
       cG[1, r3]*cG[r2, 1, r1] - cG[0, 1, 0, r2] + cG[0, 1, 1, r1] + 
       2*cG[0, 1, r2, r1] - 2*cG[0, 1, r3, r1] + cG[0, 1, r3, r2] + 
       cG[0, r2, 1, r1] + cG[1, 0, 0, r2] - cG[1, 0, 0, r3] + 
       cG[1, 0, 1, r3] - cG[1, 0, r3, r2] - cG[1, 1, 0, r2] + 
       cG[1, 1, r3, r2] + cG[1, r2, 1, r1] + cG[r2, 1, 1, r1])*Rc[3, 4, 5])/
     16 + ((cG[0, r1]*cG[0, r3]*cG[1, r2] - cG[0, r3]*cG[1, r1]*cG[1, r2] + 
       cG[0, r1]*cG[0, r2]*cG[1, r3] - cG[0, r2]*cG[1, r1]*cG[1, r3] - 
       cG[0, r1]*cG[1, r2]*cG[1, r3] + cG[1, r1]*cG[1, r2]*cG[1, r3] - 
       cG[1, r3]*cG[0, 0, r1] - cG[1, r3]*cG[0, 0, r2] - 
       cG[1, r2]*cG[0, 0, r3] - cG[1, r3]*cG[0, 1, r1] - 
       cG[0, r3]*cG[0, 1, r2] + cG[1, r3]*cG[0, 1, r2] + 
       cG[1, r2]*cG[0, 1, r3] + cG[1, r3]*cG[0, r2, r1] + 
       cG[1, r3]*cG[1, 0, r1] - cG[0, r1]*cG[1, 0, r2] + 
       cG[1, r1]*cG[1, 0, r2] + 2*cG[1, r3]*cG[1, 0, r2] - 
       cG[1, r2]*cG[1, 0, r3] + 3*cG[0, r3]*cG[1, 1, r2] - 
       3*cG[1, r3]*cG[1, 1, r2] + cG[0, r1]*cG[1, 1, r3] - 
       cG[0, r2]*cG[1, 1, r3] + cG[1, r2]*cG[1, 1, r3] - 
       cG[r2, r1]*cG[1, 1, r3] - cG[1, r3]*cG[1, r2, r1] + 
       cG[0, r1]*cG[1, r3, r2] - cG[0, r3]*cG[1, r3, r2] - 
       cG[1, r1]*cG[1, r3, r2] + cG[1, r3]*cG[1, r3, r2] + 
       cG[1, r3]*cG[r2, 1, r1] + cG[0, 0, 1, r1] + cG[0, 1, 0, r2] + 
       cG[0, 1, 1, r1] - cG[0, 1, r3, r2] - cG[0, r2, 1, r1] + 
       cG[1, 0, 0, r2] - cG[1, 0, 1, r1] - cG[1, 0, r3, r2] - 
       3*cG[1, 1, 0, r2] + 3*cG[1, 1, r3, r2] + cG[1, r2, 1, r1] - 
       cG[r2, 1, 1, r1])*R[2, 3, 4]*Rc[3, 4, 5])/16 + 
    (R[2, 3, 6]*R[4, 5, 6]*Rc[3, 4, 5]*(cG[0, r1]*cG[0, r3]*cG[1, r2] - 
       cG[0, r3]*cG[1, r1]*cG[1, r2] - cG[0, r1]*cG[0, r2]*cG[1, r3] + 
       cG[0, r1]*cG[1, r2]*cG[1, r3] + cG[0, r2]*cG[0, 0, r1] - 
       cG[0, r3]*cG[0, 0, r1] - cG[1, r2]*cG[0, 0, r1] - 
       cG[0, r1]*cG[0, 0, r2] + cG[1, r1]*cG[0, 0, r2] + 
       cG[1, r3]*cG[0, 0, r2] + cG[0, r1]*cG[0, 0, r3] - 
       cG[1, r1]*cG[0, 0, r3] - cG[1, r2]*cG[0, 0, r3] + 
       cG[0, r2]*cG[0, 1, r1] - cG[0, r3]*cG[0, 1, r1] - 
       cG[1, r2]*cG[0, 1, r1] + 2*cG[0, r3]*cG[0, 1, r2] - 
       2*cG[1, r3]*cG[0, 1, r2] - cG[0, r1]*cG[0, 1, r3] + 
       cG[1, r1]*cG[0, 1, r3] + cG[1, r2]*cG[0, 1, r3] - 
       cG[1, r3]*cG[0, r2, r1] + cG[0, r1]*cG[0, r3, r2] - 
       cG[0, r3]*cG[0, r3, r2] - cG[1, r1]*cG[0, r3, r2] + 
       cG[1, r3]*cG[0, r3, r2] - cG[0, r2]*cG[1, 0, r1] + 
       cG[0, r3]*cG[1, 0, r1] + cG[1, r2]*cG[1, 0, r1] + 
       cG[0, r1]*cG[1, 0, r3] - cG[1, r2]*cG[1, 0, r3] + cG[0, 0, 0, r2] - 
       cG[0, 0, 0, r3] + cG[0, 0, 1, r1] + cG[0, 0, 1, r3] + 
       cG[0, 0, r2, r1] - cG[0, 0, r3, r1] - cG[0, 0, r3, r2] - 
       2*cG[0, 1, 0, r2] + cG[0, 1, 0, r3] + cG[0, 1, 1, r1] - 
       cG[0, 1, 1, r3] + cG[0, 1, r2, r1] - cG[0, 1, r3, r1] + 
       2*cG[0, 1, r3, r2] + cG[0, r2, 1, r1] - cG[1, 0, 0, r3] - 
       cG[1, 0, 1, r1] + cG[1, 0, 1, r3] - cG[1, 0, r2, r1] + 
       cG[1, 0, r3, r1] - 2*Z[3]))/8 + 
    (R[2, 3, 6]*Rc[3, 4, 5]*(-(cG[0, r1]*cG[0, r3]*cG[1, r2]) + 
       cG[0, r3]*cG[1, r1]*cG[1, r2] + cG[0, r1]*cG[0, r2]*cG[1, r3] - 
       cG[0, r1]*cG[1, r2]*cG[1, r3] - cG[0, r2]*cG[0, 0, r1] + 
       cG[0, r3]*cG[0, 0, r1] + cG[1, r2]*cG[0, 0, r1] + 
       cG[0, r1]*cG[0, 0, r2] - cG[1, r1]*cG[0, 0, r2] - 
       cG[1, r3]*cG[0, 0, r2] - cG[0, r1]*cG[0, 0, r3] + 
       cG[1, r1]*cG[0, 0, r3] + cG[1, r2]*cG[0, 0, r3] - 
       cG[0, r2]*cG[0, 1, r1] + cG[0, r3]*cG[0, 1, r1] + 
       cG[1, r2]*cG[0, 1, r1] - 2*cG[0, r3]*cG[0, 1, r2] + 
       2*cG[1, r3]*cG[0, 1, r2] + cG[0, r1]*cG[0, 1, r3] - 
       cG[1, r1]*cG[0, 1, r3] - cG[1, r2]*cG[0, 1, r3] + 
       cG[1, r3]*cG[0, r2, r1] - cG[0, r1]*cG[0, r3, r2] + 
       cG[0, r3]*cG[0, r3, r2] + cG[1, r1]*cG[0, r3, r2] - 
       cG[1, r3]*cG[0, r3, r2] + cG[0, r2]*cG[1, 0, r1] - 
       cG[0, r3]*cG[1, 0, r1] - cG[1, r2]*cG[1, 0, r1] - 
       cG[0, r1]*cG[1, 0, r3] + cG[1, r2]*cG[1, 0, r3] - cG[0, 0, 0, r2] + 
       cG[0, 0, 0, r3] - cG[0, 0, 1, r1] - cG[0, 0, 1, r3] - 
       cG[0, 0, r2, r1] + cG[0, 0, r3, r1] + cG[0, 0, r3, r2] + 
       2*cG[0, 1, 0, r2] - cG[0, 1, 0, r3] - cG[0, 1, 1, r1] + 
       cG[0, 1, 1, r3] - cG[0, 1, r2, r1] + cG[0, 1, r3, r1] - 
       2*cG[0, 1, r3, r2] - cG[0, r2, 1, r1] + cG[1, 0, 0, r3] + 
       cG[1, 0, 1, r1] - cG[1, 0, 1, r3] + cG[1, 0, r2, r1] - 
       cG[1, 0, r3, r1] + 2*Z[3]))/8 + 
    (R[4, 5, 6]*(cG[0, r1]*cG[0, r3]*cG[1, r2] - 2*cG[0, r3]*cG[1, r1]*
        cG[1, r2] + cG[0, r3]*cG[1, r2]*cG[r2, r1] - cG[1, r2]*cG[0, 0, r3] - 
       cG[0, r3]*cG[0, 1, r1] + cG[1, r2]*cG[0, 1, r1] - 
       cG[r3, r2]*cG[0, 1, r1] - cG[0, r1]*cG[0, 1, r2] + 
       3*cG[0, r3]*cG[0, 1, r2] + cG[1, r1]*cG[0, 1, r2] - 
       cG[1, r3]*cG[0, 1, r2] + cG[1, r2]*cG[0, 1, r3] - 
       cG[1, r2]*cG[0, r2, r1] + cG[r3, r2]*cG[0, r2, r1] + 
       cG[0, r1]*cG[0, r3, r2] - cG[0, r3]*cG[0, r3, r2] - 
       cG[1, r1]*cG[0, r3, r2] + cG[1, r3]*cG[0, r3, r2] + 
       cG[1, r1]*cG[1, 0, r3] - cG[1, r2]*cG[1, 0, r3] + 
       cG[0, r3]*cG[1, 1, r1] - cG[1, r2]*cG[1, 1, r1] + 
       cG[r3, r2]*cG[1, 1, r1] - cG[0, r1]*cG[1, 1, r2] + 
       cG[0, r3]*cG[1, 1, r2] + 2*cG[1, r1]*cG[1, 1, r2] - 
       cG[1, r3]*cG[1, 1, r2] - cG[r2, r1]*cG[1, 1, r2] + 
       cG[1, r2]*cG[1, r2, r1] - cG[r3, r2]*cG[1, r2, r1] + 
       cG[0, r1]*cG[1, r3, r2] - cG[0, r3]*cG[1, r3, r2] - 
       2*cG[1, r1]*cG[1, r3, r2] + cG[1, r3]*cG[1, r3, r2] + 
       cG[r2, r1]*cG[1, r3, r2] - cG[0, r3]*cG[r2, 1, r1] + 
       cG[0, r1]*cG[r3, 1, r2] - cG[0, r3]*cG[r3, 1, r2] - 
       cG[1, r1]*cG[r3, 1, r2] + cG[1, r3]*cG[r3, 1, r2] - 
       cG[0, r1]*cG[r3, r3, r2] + cG[0, r3]*cG[r3, r3, r2] + 
       cG[1, r1]*cG[r3, r3, r2] - cG[1, r3]*cG[r3, r3, r2] - 
       cG[0, 1, 1, r2] + cG[0, 1, r3, r2] + cG[0, r2, 1, r1] - 
       cG[0, r2, r3, r1] - cG[0, r3, 1, r2] + cG[0, r3, r3, r2] - 
       cG[1, 0, 1, r2] + cG[1, 0, r3, r2] - cG[1, 1, 1, r2] + 
       cG[1, 1, r3, r2] - cG[1, r2, 1, r1] + cG[1, r2, r3, r1] + 
       2*cG[1, r3, 1, r2] - 2*cG[1, r3, r3, r2] + cG[r2, 1, 1, r1] - 
       cG[r2, 1, r3, r1] + cG[r3, 0, 1, r2] - cG[r3, 0, r3, r2] - 
       cG[r3, 1, 1, r2] + cG[r3, 1, r3, r2] + 10*Z[3] - 10*Zeta[3]))/16 + 
    (R[2, 3, 4]*R[4, 5, 6]*Rc[3, 4, 5]*(-(cG[0, r1]*cG[0, r2]*cG[0, r3]) + 
       cG[0, r2]*cG[0, r3]*cG[1, r1] - 3*cG[0, r1]*cG[0, r3]*cG[1, r2] + 
       2*cG[0, r3]*cG[1, r1]*cG[1, r2] + cG[0, r1]*cG[0, r2]*cG[1, r3] + 
       cG[0, r1]*cG[1, r2]*cG[1, r3] - 2*cG[1, r1]*cG[1, r2]*cG[1, r3] + 
       cG[0, r3]*cG[1, r2]*cG[r2, r1] - cG[0, r2]*cG[1, r3]*cG[r2, r1] + 
       cG[1, r2]*cG[1, r3]*cG[r2, r1] + 2*cG[0, r1]*cG[0, r3]*cG[r3, r2] - 
       2*cG[0, r3]*cG[1, r1]*cG[r3, r2] - 2*cG[0, r1]*cG[1, r3]*cG[r3, r2] + 
       2*cG[1, r1]*cG[1, r3]*cG[r3, r2] - cG[0, r2]*cG[0, 0, r1] + 
       cG[0, r3]*cG[0, 0, r1] + 2*cG[1, r2]*cG[0, 0, r1] - 
       cG[r3, r2]*cG[0, 0, r1] + 2*cG[0, r1]*cG[0, 0, r2] + 
       cG[0, r3]*cG[0, 0, r2] - 2*cG[1, r1]*cG[0, 0, r2] - 
       2*cG[1, r3]*cG[0, 0, r2] + 5*cG[1, r2]*cG[0, 0, r3] - 
       2*cG[r3, r2]*cG[0, 0, r3] - 2*cG[0, r2]*cG[0, 1, r1] + 
       2*cG[0, r3]*cG[0, 1, r1] + 2*cG[1, r2]*cG[0, 1, r1] - 
       2*cG[0, r1]*cG[0, 1, r2] + cG[0, r3]*cG[0, 1, r2] + 
       2*cG[1, r1]*cG[0, 1, r2] + cG[1, r3]*cG[0, 1, r2] - 
       5*cG[1, r2]*cG[0, 1, r3] + 2*cG[r3, r2]*cG[0, 1, r3] + 
       cG[0, r2]*cG[0, r2, r1] - cG[0, r3]*cG[0, r2, r1] - 
       2*cG[1, r2]*cG[0, r2, r1] + cG[1, r3]*cG[0, r2, r1] + 
       cG[r3, r2]*cG[0, r2, r1] - cG[0, r3]*cG[0, r3, r2] + 
       cG[1, r3]*cG[0, r3, r2] + cG[0, r2]*cG[1, 0, r1] - 
       cG[0, r3]*cG[1, 0, r1] - 2*cG[1, r2]*cG[1, 0, r1] + 
       cG[r3, r2]*cG[1, 0, r1] + cG[0, r1]*cG[1, 0, r2] - 
       2*cG[0, r3]*cG[1, 0, r2] + cG[1, r3]*cG[1, 0, r2] - 
       cG[r2, r1]*cG[1, 0, r2] - cG[0, r1]*cG[1, 0, r3] + 
       cG[0, r2]*cG[1, 0, r3] - 2*cG[1, r2]*cG[1, 0, r3] + 
       cG[r2, r1]*cG[1, 0, r3] + 2*cG[r3, r2]*cG[1, 0, r3] - 
       2*cG[0, r3]*cG[1, 1, r2] + 2*cG[1, r3]*cG[1, 1, r2] + 
       2*cG[1, r2]*cG[1, 1, r3] - 2*cG[r3, r2]*cG[1, 1, r3] - 
       cG[0, r2]*cG[1, r2, r1] + cG[0, r3]*cG[1, r2, r1] + 
       2*cG[1, r2]*cG[1, r2, r1] - cG[r3, r2]*cG[1, r2, r1] - 
       cG[0, r1]*cG[1, r3, r2] + 3*cG[0, r3]*cG[1, r3, r2] - 
       3*cG[1, r3]*cG[1, r3, r2] + cG[r2, r1]*cG[1, r3, r2] + 
       2*cG[0, r2]*cG[r2, 1, r1] - 2*cG[0, r3]*cG[r2, 1, r1] - 
       2*cG[1, r2]*cG[r2, 1, r1] - cG[1, r3]*cG[r2, r2, r1] - 
       cG[0, r1]*cG[r3, 0, r2] + cG[1, r1]*cG[r3, 0, r2] + 
       2*cG[0, r1]*cG[r3, 1, r2] - cG[0, r3]*cG[r3, 1, r2] - 
       2*cG[1, r1]*cG[r3, 1, r2] + cG[1, r3]*cG[r3, 1, r2] - 
       cG[0, r1]*cG[r3, r3, r2] + cG[0, r3]*cG[r3, r3, r2] + 
       cG[1, r1]*cG[r3, r3, r2] - cG[1, r3]*cG[r3, r3, r2] - 
       3*cG[0, 0, 0, r2] - 2*cG[0, 0, 1, r1] + 2*cG[0, 0, 1, r2] - 
       cG[0, 0, r2, r1] + 2*cG[0, 0, r3, r1] + cG[0, 0, r3, r2] + 
       cG[0, 1, 0, r2] - 2*cG[0, 1, 1, r1] - 2*cG[0, 1, r2, r1] + 
       2*cG[0, 1, r3, r1] - cG[0, 1, r3, r2] + cG[0, r2, 1, r1] + 
       cG[0, r2, r2, r1] - 2*cG[0, r2, r3, r1] + cG[0, r3, 0, r2] - 
       2*cG[0, r3, 1, r2] + cG[0, r3, r3, r2] + cG[1, 0, 0, r2] + 
       2*cG[1, 0, 1, r1] - 4*cG[1, 0, 1, r2] + cG[1, 0, r2, r1] - 
       2*cG[1, 0, r3, r1] + 3*cG[1, 0, r3, r2] + 2*cG[1, 1, 0, r2] - 
       2*cG[1, 1, r3, r2] - 2*cG[1, r2, 1, r1] - cG[1, r2, r2, r1] + 
       2*cG[1, r2, r3, r1] - 2*cG[1, r3, 0, r2] + 4*cG[1, r3, 1, r2] - 
       2*cG[1, r3, r3, r2] + 2*cG[r2, 1, 1, r1] + 2*cG[r2, 1, r2, r1] - 
       2*cG[r2, 1, r3, r1] + cG[r2, r2, 1, r1] + cG[r3, 0, 0, r2] - 
       cG[r3, 0, r3, r2] - cG[r3, 1, 0, r2] + cG[r3, 1, r3, r2] + 4*Z[3] - 
       6*Zeta[3]))/16 + (R[2, 3, 6]*(2*cG[0, r1]*cG[0, r3]*cG[1, r2] - 
       2*cG[0, r3]*cG[1, r1]*cG[1, r2] - cG[0, r3]*cG[0, 0, r1] + 
       cG[0, r1]*cG[0, 0, r3] - cG[1, r1]*cG[0, 0, r3] - 
       2*cG[1, r2]*cG[0, 0, r3] - cG[0, r3]*cG[0, 1, r1] - 
       2*cG[0, r1]*cG[0, 1, r2] + 4*cG[0, r3]*cG[0, 1, r2] + 
       2*cG[1, r1]*cG[0, 1, r2] - 2*cG[1, r3]*cG[0, 1, r2] - 
       cG[0, r1]*cG[0, 1, r3] + cG[1, r1]*cG[0, 1, r3] + 
       2*cG[1, r2]*cG[0, 1, r3] + 2*cG[0, r1]*cG[0, r3, r2] - 
       2*cG[0, r3]*cG[0, r3, r2] - 2*cG[1, r1]*cG[0, r3, r2] + 
       2*cG[1, r3]*cG[0, r3, r2] + cG[0, r3]*cG[1, 0, r1] + 
       cG[0, r1]*cG[1, 0, r3] - 2*cG[1, r2]*cG[1, 0, r3] - cG[0, 0, 0, r3] + 
       cG[0, 0, 1, r1] + 2*cG[0, 0, 1, r2] + cG[0, 0, 1, r3] - 
       cG[0, 0, r3, r1] - 2*cG[0, 0, r3, r2] + cG[0, 1, 0, r3] + 
       cG[0, 1, 1, r1] - 4*cG[0, 1, 1, r2] - cG[0, 1, 1, r3] - 
       cG[0, 1, r3, r1] + 4*cG[0, 1, r3, r2] - cG[1, 0, 0, r3] - 
       cG[1, 0, 1, r1] + cG[1, 0, 1, r3] + cG[1, 0, r3, r1] + 6*Z[3] - 
       4*Zeta[3]))/16 + (R[2, 3, 4]*(-(cG[0, r1]*cG[0, r3]*cG[1, r2]) + 
       cG[0, r3]*cG[1, r1]*cG[1, r2] + cG[1, r2]*cG[0, 0, r3] + 
       cG[0, r3]*cG[0, 1, r2] - cG[1, r2]*cG[0, 1, r3] + 
       cG[1, r2]*cG[1, 0, r3] + cG[0, r1]*cG[1, 1, r2] - 
       3*cG[0, r3]*cG[1, 1, r2] - cG[1, r1]*cG[1, 1, r2] + 
       cG[1, r3]*cG[1, 1, r2] - cG[0, r1]*cG[1, r3, r2] + 
       cG[0, r3]*cG[1, r3, r2] + cG[1, r1]*cG[1, r3, r2] - 
       cG[1, r3]*cG[1, r3, r2] - cG[0, 1, 1, r2] + cG[0, 1, r3, r2] - 
       cG[1, 0, 1, r2] + cG[1, 0, r3, r2] + 3*cG[1, 1, 1, r2] - 
       3*cG[1, 1, r3, r2] - 2*Z[3] + 2*Zeta[3]))/16 + 
    (-(cG[0, r1]*cG[0, r3]*cG[1, r2]) + cG[0, r3]*cG[1, r1]*cG[1, r2] + 
      cG[1, r2]*cG[0, 0, r3] + cG[0, r3]*cG[0, 1, r1] - 
      cG[0, r3]*cG[0, 1, r2] - cG[1, r2]*cG[0, 1, r3] - 
      cG[1, r1]*cG[1, 0, r3] + cG[1, r2]*cG[1, 0, r3] + 
      cG[0, r1]*cG[1, 1, r2] - cG[0, r3]*cG[1, 1, r2] - 
      cG[1, r1]*cG[1, 1, r2] + cG[1, r3]*cG[1, 1, r2] - 
      cG[0, r1]*cG[1, r3, r2] + cG[0, r3]*cG[1, r3, r2] + 
      cG[1, r1]*cG[1, r3, r2] - cG[1, r3]*cG[1, r3, r2] - cG[0, 1, 1, r1] + 
      cG[0, 1, 1, r2] + cG[0, 1, r3, r1] - cG[0, 1, r3, r2] - 
      cG[1, 0, 1, r2] + cG[1, 0, r3, r2] + cG[1, 1, 1, r2] - 
      cG[1, 1, r3, r2] - 2*Z[3] + 2*Zeta[3])/16 + 
    (R[2, 3, 6]*R[4, 5, 6]*(-2*cG[0, r1]*cG[0, r3]*cG[1, r2] + 
       2*cG[0, r3]*cG[1, r1]*cG[1, r2] + cG[0, r3]*cG[0, 0, r1] - 
       cG[0, r1]*cG[0, 0, r3] + cG[1, r1]*cG[0, 0, r3] + 
       2*cG[1, r2]*cG[0, 0, r3] + cG[0, r3]*cG[0, 1, r1] + 
       2*cG[0, r1]*cG[0, 1, r2] - 4*cG[0, r3]*cG[0, 1, r2] - 
       2*cG[1, r1]*cG[0, 1, r2] + 2*cG[1, r3]*cG[0, 1, r2] + 
       cG[0, r1]*cG[0, 1, r3] - cG[1, r1]*cG[0, 1, r3] - 
       2*cG[1, r2]*cG[0, 1, r3] - 2*cG[0, r1]*cG[0, r3, r2] + 
       2*cG[0, r3]*cG[0, r3, r2] + 2*cG[1, r1]*cG[0, r3, r2] - 
       2*cG[1, r3]*cG[0, r3, r2] - cG[0, r3]*cG[1, 0, r1] - 
       cG[0, r1]*cG[1, 0, r3] + 2*cG[1, r2]*cG[1, 0, r3] + cG[0, 0, 0, r3] - 
       cG[0, 0, 1, r1] - 2*cG[0, 0, 1, r2] - cG[0, 0, 1, r3] + 
       cG[0, 0, r3, r1] + 2*cG[0, 0, r3, r2] - cG[0, 1, 0, r3] - 
       cG[0, 1, 1, r1] + 4*cG[0, 1, 1, r2] + cG[0, 1, 1, r3] + 
       cG[0, 1, r3, r1] - 4*cG[0, 1, r3, r2] + cG[1, 0, 0, r3] + 
       cG[1, 0, 1, r1] - cG[1, 0, 1, r3] - cG[1, 0, r3, r1] - 6*Z[3] + 
       4*Zeta[3]))/16 + (R[4, 5, 6]*Rc[3, 4, 5]*
      (cG[0, r1]*cG[0, r2]*cG[0, r3] - cG[0, r2]*cG[0, r3]*cG[1, r1] - 
       cG[0, r1]*cG[0, r3]*cG[1, r2] + 2*cG[0, r3]*cG[1, r1]*cG[1, r2] + 
       cG[0, r2]*cG[1, r1]*cG[1, r3] - cG[0, r1]*cG[1, r2]*cG[1, r3] - 
       cG[0, r3]*cG[1, r2]*cG[r2, r1] + cG[0, r2]*cG[1, r3]*cG[r2, r1] - 
       cG[1, r2]*cG[1, r3]*cG[r2, r1] - cG[0, r1]*cG[0, r3]*cG[r3, r2] + 
       cG[0, r3]*cG[1, r1]*cG[r3, r2] + cG[0, r1]*cG[1, r3]*cG[r3, r2] - 
       cG[1, r1]*cG[1, r3]*cG[r3, r2] - cG[0, r1]*cG[0, 0, r2] - 
       cG[0, r3]*cG[0, 0, r2] + cG[1, r1]*cG[0, 0, r2] + 
       cG[1, r3]*cG[0, 0, r2] - cG[0, r1]*cG[0, 0, r3] + 
       cG[1, r1]*cG[0, 0, r3] - cG[1, r2]*cG[0, 0, r3] + 
       cG[r3, r2]*cG[0, 0, r3] - cG[0, r2]*cG[0, 1, r1] + 
       cG[0, r3]*cG[0, 1, r1] + cG[r3, r2]*cG[0, 1, r1] + 
       2*cG[0, r1]*cG[0, 1, r2] - 3*cG[0, r3]*cG[0, 1, r2] - 
       2*cG[1, r1]*cG[0, 1, r2] + cG[1, r3]*cG[0, 1, r2] + 
       cG[0, r1]*cG[0, 1, r3] - cG[1, r1]*cG[0, 1, r3] + 
       cG[1, r2]*cG[0, 1, r3] - cG[r3, r2]*cG[0, 1, r3] - 
       cG[0, r2]*cG[0, r2, r1] + cG[0, r3]*cG[0, r2, r1] + 
       2*cG[1, r2]*cG[0, r2, r1] - cG[r3, r2]*cG[0, r2, r1] - 
       cG[0, r1]*cG[0, r3, r2] + 2*cG[0, r3]*cG[0, r3, r2] + 
       cG[1, r1]*cG[0, r3, r2] - 2*cG[1, r3]*cG[0, r3, r2] + 
       cG[0, r1]*cG[1, 0, r2] + 2*cG[0, r3]*cG[1, 0, r2] - 
       2*cG[1, r1]*cG[1, 0, r2] - 2*cG[1, r3]*cG[1, 0, r2] + 
       cG[r2, r1]*cG[1, 0, r2] - cG[0, r2]*cG[1, 0, r3] - 
       cG[1, r1]*cG[1, 0, r3] + 3*cG[1, r2]*cG[1, 0, r3] - 
       cG[r2, r1]*cG[1, 0, r3] - cG[r3, r2]*cG[1, 0, r3] + 
       cG[0, r2]*cG[1, 1, r1] - cG[0, r3]*cG[1, 1, r1] - 
       cG[r3, r2]*cG[1, 1, r1] - cG[0, r3]*cG[1, 1, r2] + 
       cG[1, r3]*cG[1, 1, r2] - cG[1, r2]*cG[1, 1, r3] + 
       cG[r3, r2]*cG[1, 1, r3] + cG[0, r2]*cG[1, r2, r1] - 
       cG[0, r3]*cG[1, r2, r1] - 2*cG[1, r2]*cG[1, r2, r1] + 
       cG[1, r3]*cG[1, r2, r1] + cG[r3, r2]*cG[1, r2, r1] - 
       cG[0, r1]*cG[1, r3, r2] - cG[0, r3]*cG[1, r3, r2] + 
       2*cG[1, r1]*cG[1, r3, r2] + cG[1, r3]*cG[1, r3, r2] - 
       cG[r2, r1]*cG[1, r3, r2] - 2*cG[0, r2]*cG[r2, 1, r1] + 
       2*cG[0, r3]*cG[r2, 1, r1] + 2*cG[1, r2]*cG[r2, 1, r1] + 
       cG[1, r3]*cG[r2, r2, r1] + cG[0, r1]*cG[r3, 0, r2] - 
       cG[1, r1]*cG[r3, 0, r2] - 2*cG[0, r1]*cG[r3, 1, r2] + 
       cG[0, r3]*cG[r3, 1, r2] + 2*cG[1, r1]*cG[r3, 1, r2] - 
       cG[1, r3]*cG[r3, 1, r2] + cG[0, r1]*cG[r3, r3, r2] - 
       cG[0, r3]*cG[r3, r3, r2] - cG[1, r1]*cG[r3, r3, r2] + 
       cG[1, r3]*cG[r3, r3, r2] + 2*cG[0, 0, 0, r2] + cG[0, 0, 0, r3] - 
       2*cG[0, 0, 1, r2] - cG[0, 0, 1, r3] + cG[0, 1, 0, r2] - 
       cG[0, 1, 0, r3] + cG[0, 1, 1, r3] - cG[0, 1, r2, r1] - 
       cG[0, 1, r3, r2] - 2*cG[0, r2, 1, r1] - cG[0, r2, r2, r1] + 
       2*cG[0, r2, r3, r1] - cG[0, r3, 0, r2] + 2*cG[0, r3, 1, r2] - 
       cG[0, r3, r3, r2] - 3*cG[1, 0, 0, r2] + cG[1, 0, 0, r3] + 
       4*cG[1, 0, 1, r2] - cG[1, 0, 1, r3] - cG[1, 0, r3, r2] + 
       cG[1, 1, 0, r2] + cG[1, 1, r2, r1] - cG[1, 1, r3, r2] + 
       cG[1, r2, 1, r1] + cG[1, r2, r2, r1] - 2*cG[1, r2, r3, r1] + 
       2*cG[1, r3, 0, r2] - 4*cG[1, r3, 1, r2] + 2*cG[1, r3, r3, r2] - 
       2*cG[r2, 1, 1, r1] - 2*cG[r2, 1, r2, r1] + 2*cG[r2, 1, r3, r1] - 
       cG[r2, r2, 1, r1] - cG[r3, 0, 0, r2] + cG[r3, 0, r3, r2] + 
       cG[r3, 1, 0, r2] - cG[r3, 1, r3, r2] + 6*Zeta[3]))/16 + 
    (R[2, 3, 4]*R[4, 5, 6]*(3*cG[0, r1]*cG[0, r3]*cG[1, r2] - 
       2*cG[0, r3]*cG[1, r1]*cG[1, r2] - cG[0, r1]*cG[1, r2]*cG[1, r3] + 
       cG[1, r1]*cG[1, r2]*cG[1, r3] - cG[0, r3]*cG[1, r2]*cG[r2, r1] - 
       cG[0, r1]*cG[0, r3]*cG[r3, r2] + cG[0, r3]*cG[1, r1]*cG[r3, r2] + 
       cG[0, r1]*cG[1, r3]*cG[r3, r2] - cG[1, r1]*cG[1, r3]*cG[r3, r2] - 
       cG[1, r2]*cG[0, 0, r1] + cG[r3, r2]*cG[0, 0, r1] - 
       3*cG[1, r2]*cG[0, 0, r3] + cG[r3, r2]*cG[0, 0, r3] - 
       cG[0, r3]*cG[0, 1, r1] - cG[0, r3]*cG[0, 1, r2] + 
       3*cG[1, r2]*cG[0, 1, r3] - cG[r3, r2]*cG[0, 1, r3] + 
       cG[1, r2]*cG[0, r2, r1] - cG[r3, r2]*cG[0, r2, r1] + 
       cG[1, r2]*cG[1, 0, r1] - cG[r3, r2]*cG[1, 0, r1] - 
       cG[r3, r2]*cG[1, 0, r3] - cG[0, r1]*cG[1, 1, r2] + 
       2*cG[0, r3]*cG[1, 1, r2] - cG[1, r3]*cG[1, 1, r2] + 
       cG[r2, r1]*cG[1, 1, r2] - cG[1, r2]*cG[1, 1, r3] + 
       cG[r3, r2]*cG[1, 1, r3] - cG[1, r2]*cG[1, r2, r1] + 
       cG[r3, r2]*cG[1, r2, r1] + cG[0, r1]*cG[1, r3, r2] - 
       cG[0, r3]*cG[1, r3, r2] + cG[1, r3]*cG[1, r3, r2] - 
       cG[r2, r1]*cG[1, r3, r2] + cG[0, r3]*cG[r2, 1, r1] - 
       cG[0, r1]*cG[r3, 1, r2] + cG[0, r3]*cG[r3, 1, r2] + 
       cG[1, r1]*cG[r3, 1, r2] - cG[1, r3]*cG[r3, 1, r2] + 
       cG[0, r1]*cG[r3, r3, r2] - cG[0, r3]*cG[r3, r3, r2] - 
       cG[1, r1]*cG[r3, r3, r2] + cG[1, r3]*cG[r3, r3, r2] + 
       cG[0, 0, 1, r1] + cG[0, 0, 1, r2] - cG[0, 0, r3, r1] - 
       cG[0, 0, r3, r2] + cG[0, 1, 1, r1] - cG[0, 1, 1, r2] - 
       cG[0, 1, r3, r1] + cG[0, 1, r3, r2] - cG[0, r2, 1, r1] + 
       cG[0, r2, r3, r1] + cG[0, r3, 1, r2] - cG[0, r3, r3, r2] - 
       cG[1, 0, 1, r1] + 3*cG[1, 0, 1, r2] + cG[1, 0, r3, r1] - 
       3*cG[1, 0, r3, r2] - 2*cG[1, 1, 1, r2] + 2*cG[1, 1, r3, r2] + 
       cG[1, r2, 1, r1] - cG[1, r2, r3, r1] - 2*cG[1, r3, 1, r2] + 
       2*cG[1, r3, r3, r2] - cG[r2, 1, 1, r1] + cG[r2, 1, r3, r1] - 
       cG[r3, 0, 1, r2] + cG[r3, 0, r3, r2] + cG[r3, 1, 1, r2] - 
       cG[r3, 1, r3, r2] - 6*Z[3] + 6*Zeta[3]))/16
 
hTilde[3, {0, 1, 0}, {-1, 1, 1, -1}] = 
   ((2*cG[0, r1]*cG[1, r2]*cG[1, r3] - 2*cG[1, r1]*cG[1, r2]*cG[1, r3] - 
       2*cG[0, r1]*cG[1, r3]*cG[r3, r2] + 2*cG[1, r1]*cG[1, r3]*cG[r3, r2] - 
       cG[1, r3]*cG[0, 0, r1] - cG[1, r3]*cG[0, 1, r1] - 
       2*cG[0, r1]*cG[0, 1, r2] + 2*cG[1, r1]*cG[0, 1, r2] + 
       2*cG[1, r3]*cG[0, 1, r2] + cG[0, r1]*cG[0, 1, r3] - 
       cG[1, r1]*cG[0, 1, r3] - 2*cG[1, r2]*cG[0, 1, r3] + 
       2*cG[r3, r2]*cG[0, 1, r3] + cG[1, r3]*cG[0, r3, r1] + 
       cG[1, r3]*cG[1, 0, r1] + cG[1, r1]*cG[1, 1, r3] - 
       cG[r3, r1]*cG[1, 1, r3] - cG[1, r3]*cG[1, r3, r1] + 
       cG[1, r3]*cG[r3, 1, r1] + 2*cG[0, r1]*cG[r3, 1, r2] - 
       2*cG[1, r1]*cG[r3, 1, r2] - 2*cG[1, r3]*cG[r3, 1, r2] + 
       cG[0, 0, 1, r1] + 2*cG[0, 0, 1, r2] - cG[0, 0, 1, r3] + 
       cG[0, 1, 1, r1] - 4*cG[0, 1, 1, r2] - cG[0, r3, 1, r1] - 
       cG[1, 0, 1, r1] + cG[1, 0, 1, r3] + cG[1, r3, 1, r1] - 
       2*cG[r3, 0, 1, r2] - cG[r3, 1, 1, r1] + 4*cG[r3, 1, 1, r2])*
      R[2, 3, 5])/16 + ((-(cG[0, r1]*cG[0, r2]*cG[0, r3]) + 
       cG[0, r2]*cG[0, r3]*cG[1, r1] + cG[0, r1]*cG[0, r3]*cG[1, r2] - 
       cG[0, r3]*cG[1, r1]*cG[1, r2] + cG[0, r1]*cG[1, r2]*cG[1, r3] - 
       cG[1, r2]*cG[1, r3]*cG[r2, r1] - cG[0, r1]*cG[1, r3]*cG[r3, r2] + 
       cG[1, r3]*cG[r2, r1]*cG[r3, r2] + cG[0, r3]*cG[0, 0, r1] - 
       cG[1, r2]*cG[0, 0, r1] + cG[r3, r2]*cG[0, 0, r1] + 
       cG[0, r3]*cG[0, 0, r2] + cG[0, r1]*cG[0, 1, r2] - 
       cG[0, r3]*cG[0, 1, r2] - cG[1, r1]*cG[0, 1, r2] - 
       cG[1, r3]*cG[0, 1, r2] - cG[0, r1]*cG[0, 1, r3] + 
       cG[0, r2]*cG[0, 1, r3] - cG[1, r2]*cG[0, 1, r3] + 
       cG[r2, r1]*cG[0, 1, r3] - cG[0, r3]*cG[0, r2, r1] + 
       cG[1, r2]*cG[0, r2, r1] - cG[r3, r2]*cG[0, r2, r1] - 
       cG[0, r1]*cG[0, r3, r2] + cG[1, r1]*cG[0, r3, r2] + 
       cG[1, r3]*cG[0, r3, r2] - cG[0, r3]*cG[1, 0, r1] + 
       cG[1, r2]*cG[1, 0, r1] - cG[r3, r2]*cG[1, 0, r1] + 
       cG[0, r1]*cG[1, 0, r2] - cG[0, r3]*cG[1, 0, r2] - 
       cG[1, r1]*cG[1, 0, r2] - cG[1, r3]*cG[1, 0, r2] - 
       3*cG[0, r1]*cG[1, 1, r2] + cG[0, r3]*cG[1, 1, r2] + 
       2*cG[1, r1]*cG[1, 1, r2] + 2*cG[1, r3]*cG[1, 1, r2] + 
       cG[r2, r1]*cG[1, 1, r2] + cG[0, r3]*cG[1, r2, r1] - 
       cG[1, r2]*cG[1, r2, r1] + cG[r3, r2]*cG[1, r2, r1] + 
       cG[0, r1]*cG[1, r3, r2] - cG[1, r1]*cG[1, r3, r2] - 
       cG[1, r3]*cG[1, r3, r2] - cG[0, r1]*cG[r3, 0, r2] + 
       cG[1, r1]*cG[r3, 0, r2] + cG[1, r3]*cG[r3, 0, r2] + 
       2*cG[0, r1]*cG[r3, 1, r2] - cG[1, r1]*cG[r3, 1, r2] - 
       cG[1, r3]*cG[r3, 1, r2] - cG[r2, r1]*cG[r3, 1, r2] - cG[0, 0, 1, r2] + 
       cG[0, 0, r3, r2] - cG[0, 1, 0, r2] + 3*cG[0, 1, 1, r2] - 
       cG[0, 1, r3, r2] + cG[0, r3, 0, r2] - 2*cG[0, r3, 1, r2] - 
       cG[1, 0, 0, r2] + 3*cG[1, 0, 1, r2] - cG[1, 0, r3, r2] + 
       3*cG[1, 1, 0, r2] - 6*cG[1, 1, 1, r2] + cG[1, 1, r3, r2] - 
       cG[1, r3, 0, r2] + 2*cG[1, r3, 1, r2] + cG[r3, 0, 0, r2] - 
       2*cG[r3, 0, 1, r2] - 2*cG[r3, 1, 0, r2] + 3*cG[r3, 1, 1, r2])*
      R[2, 3, 4]*Rc[4, 5, 6])/16 + 
    ((-(cG[0, r1]*cG[0, r2]*cG[1, r3]) + cG[0, r2]*cG[1, r3]*cG[r3, r1] + 
       cG[0, r1]*cG[1, r3]*cG[r3, r2] - cG[1, r3]*cG[r3, r1]*cG[r3, r2] + 
       cG[0, r2]*cG[0, 0, r1] - cG[0, r3]*cG[0, 0, r1] - 
       cG[r3, r2]*cG[0, 0, r1] - cG[0, r1]*cG[0, 0, r2] + 
       cG[1, r1]*cG[0, 0, r2] + cG[1, r3]*cG[0, 0, r2] + 
       cG[0, r1]*cG[0, 0, r3] - cG[1, r1]*cG[0, 0, r3] + 
       cG[0, r2]*cG[0, 1, r1] - cG[1, r2]*cG[0, 1, r1] + 
       2*cG[0, r1]*cG[0, 1, r2] - cG[1, r1]*cG[0, 1, r2] - 
       cG[1, r3]*cG[0, 1, r2] - cG[r3, r1]*cG[0, 1, r2] + 
       cG[0, r1]*cG[0, 1, r3] - cG[r3, r1]*cG[0, 1, r3] + 
       cG[1, r2]*cG[0, r2, r1] - cG[1, r3]*cG[0, r2, r1] - 
       cG[0, r2]*cG[0, r3, r1] + cG[0, r3]*cG[0, r3, r1] + 
       cG[r3, r2]*cG[0, r3, r1] - cG[0, r2]*cG[1, 0, r1] + 
       cG[0, r3]*cG[1, 0, r1] + cG[r3, r2]*cG[1, 0, r1] - 
       cG[0, r1]*cG[1, 0, r3] + cG[1, r1]*cG[1, 0, r3] + 
       cG[0, r2]*cG[1, r3, r1] - cG[0, r3]*cG[1, r3, r1] - 
       cG[r3, r2]*cG[1, r3, r1] + cG[0, r1]*cG[r3, 0, r2] - 
       cG[1, r1]*cG[r3, 0, r2] - cG[1, r3]*cG[r3, 0, r2] - 
       cG[0, r2]*cG[r3, 1, r1] + cG[1, r2]*cG[r3, 1, r1] - 
       2*cG[0, r1]*cG[r3, 1, r2] + cG[1, r1]*cG[r3, 1, r2] + 
       cG[1, r3]*cG[r3, 1, r2] + cG[r3, r1]*cG[r3, 1, r2] - 
       cG[1, r2]*cG[r3, r2, r1] + cG[1, r3]*cG[r3, r2, r1] + 
       cG[0, 0, 0, r2] - cG[0, 0, 0, r3] - 2*cG[0, 0, 1, r2] - 
       cG[0, 0, 1, r3] + cG[0, 0, r2, r1] - 2*cG[0, 1, 0, r2] + 
       cG[0, 1, 0, r3] + 3*cG[0, 1, 1, r2] + cG[0, 1, r2, r1] - 
       cG[0, r3, r2, r1] + cG[1, 0, 0, r3] + cG[1, 0, 1, r3] - 
       cG[1, 0, r2, r1] - cG[1, 1, 0, r3] + cG[1, r3, r2, r1] - 
       cG[r3, 0, 0, r2] + 2*cG[r3, 0, 1, r2] + 2*cG[r3, 1, 0, r2] - 
       3*cG[r3, 1, 1, r2] - cG[r3, 1, r2, r1])*R[2, 3, 5]*Rc[4, 5, 6])/16 + 
    (Rc[4, 5, 6]*(cG[0, r1]*cG[0, r2]*cG[0, r3] - cG[0, r2]*cG[0, r3]*
        cG[1, r1] - cG[0, r1]*cG[0, r3]*cG[1, r2] + cG[0, r3]*cG[1, r1]*
        cG[1, r2] + cG[0, r2]*cG[1, r1]*cG[1, r3] - cG[1, r1]*cG[1, r2]*
        cG[1, r3] + cG[1, r2]*cG[1, r3]*cG[r2, r1] - cG[0, r2]*cG[1, r3]*
        cG[r3, r1] - cG[1, r3]*cG[r2, r1]*cG[r3, r2] + 
       cG[1, r3]*cG[r3, r1]*cG[r3, r2] - cG[0, r3]*cG[0, 0, r2] - 
       cG[0, r1]*cG[0, 0, r3] + cG[1, r1]*cG[0, 0, r3] - 
       cG[0, r2]*cG[0, 1, r1] + cG[1, r2]*cG[0, 1, r1] - 
       cG[0, r1]*cG[0, 1, r2] + cG[0, r3]*cG[0, 1, r2] + 
       cG[1, r3]*cG[0, 1, r2] + cG[r3, r1]*cG[0, 1, r2] - 
       cG[0, r2]*cG[0, 1, r3] + cG[1, r2]*cG[0, 1, r3] - 
       cG[r2, r1]*cG[0, 1, r3] + cG[r3, r1]*cG[0, 1, r3] + 
       cG[0, r3]*cG[0, r2, r1] - cG[1, r2]*cG[0, r2, r1] + 
       cG[r3, r2]*cG[0, r2, r1] + cG[0, r2]*cG[0, r3, r1] - 
       cG[0, r3]*cG[0, r3, r1] - cG[r3, r2]*cG[0, r3, r1] + 
       cG[0, r1]*cG[0, r3, r2] - cG[1, r1]*cG[0, r3, r2] - 
       cG[1, r3]*cG[0, r3, r2] + cG[0, r3]*cG[1, 0, r2] + 
       cG[0, r1]*cG[1, 0, r3] - cG[1, r1]*cG[1, 0, r3] + 
       cG[0, r1]*cG[1, 1, r2] - cG[0, r3]*cG[1, 1, r2] - 
       cG[1, r3]*cG[1, 1, r2] - cG[r2, r1]*cG[1, 1, r2] - 
       cG[0, r3]*cG[1, r2, r1] + cG[1, r3]*cG[1, r2, r1] - 
       cG[r3, r2]*cG[1, r2, r1] - cG[0, r2]*cG[1, r3, r1] + 
       cG[0, r3]*cG[1, r3, r1] + cG[r3, r2]*cG[1, r3, r1] - 
       cG[0, r1]*cG[1, r3, r2] + cG[1, r1]*cG[1, r3, r2] + 
       cG[1, r3]*cG[1, r3, r2] + cG[0, r2]*cG[r3, 1, r1] - 
       cG[1, r2]*cG[r3, 1, r1] + cG[r2, r1]*cG[r3, 1, r2] - 
       cG[r3, r1]*cG[r3, 1, r2] + cG[1, r2]*cG[r3, r2, r1] - 
       cG[1, r3]*cG[r3, r2, r1] + cG[0, 0, 0, r3] + cG[0, 0, 1, r2] + 
       cG[0, 0, 1, r3] - cG[0, 0, r3, r2] + cG[0, 1, 0, r2] - 
       cG[0, 1, 0, r3] - 3*cG[0, 1, 1, r2] - cG[0, 1, r2, r1] + 
       cG[0, 1, r3, r2] - cG[0, r3, 0, r2] + 2*cG[0, r3, 1, r2] + 
       cG[0, r3, r2, r1] - cG[1, 0, 0, r3] - cG[1, 0, 1, r2] - 
       cG[1, 0, 1, r3] + cG[1, 0, r3, r2] - cG[1, 1, 0, r2] + 
       cG[1, 1, 0, r3] + 3*cG[1, 1, 1, r2] - cG[1, 1, r3, r2] + 
       cG[1, r3, 0, r2] - 2*cG[1, r3, 1, r2] - cG[1, r3, r2, r1] + 
       cG[r3, 1, r2, r1] - 2*Z[3]))/16 + 
    (R[2, 3, 5]*Rc[3, 5, 6]*(-(cG[0, r1]*cG[0, r3]*cG[1, r2]) + 
       cG[0, r3]*cG[1, r1]*cG[1, r2] + cG[0, r1]*cG[0, r2]*cG[1, r3] - 
       cG[0, r1]*cG[1, r2]*cG[1, r3] - cG[0, r2]*cG[1, r3]*cG[r3, r1] + 
       cG[1, r2]*cG[1, r3]*cG[r3, r1] + cG[0, r1]*cG[0, r3]*cG[r3, r2] - 
       cG[0, r3]*cG[1, r1]*cG[r3, r2] - cG[0, r2]*cG[0, 0, r1] + 
       cG[0, r3]*cG[0, 0, r1] + cG[1, r2]*cG[0, 0, r1] + 
       cG[0, r1]*cG[0, 0, r2] - cG[1, r1]*cG[0, 0, r2] - 
       cG[1, r3]*cG[0, 0, r2] - cG[0, r1]*cG[0, 0, r3] + 
       cG[1, r1]*cG[0, 0, r3] + cG[1, r2]*cG[0, 0, r3] - 
       cG[r3, r2]*cG[0, 0, r3] - cG[0, r2]*cG[0, 1, r1] + 
       cG[1, r2]*cG[0, 1, r1] + cG[1, r3]*cG[0, 1, r1] - 
       cG[0, r1]*cG[0, 1, r3] + cG[1, r2]*cG[0, 1, r3] + 
       cG[r3, r1]*cG[0, 1, r3] - cG[r3, r2]*cG[0, 1, r3] + 
       cG[1, r3]*cG[0, r2, r1] + cG[0, r2]*cG[0, r3, r1] - 
       cG[0, r3]*cG[0, r3, r1] - cG[1, r2]*cG[0, r3, r1] - 
       cG[1, r3]*cG[0, r3, r1] + cG[0, r2]*cG[1, 0, r1] - 
       cG[0, r3]*cG[1, 0, r1] - cG[1, r2]*cG[1, 0, r1] + 
       cG[0, r1]*cG[1, 0, r3] - cG[1, r1]*cG[1, 0, r3] - 
       cG[1, r2]*cG[1, 0, r3] + cG[r3, r2]*cG[1, 0, r3] - 
       cG[0, r2]*cG[1, r3, r1] + cG[0, r3]*cG[1, r3, r1] + 
       cG[1, r2]*cG[1, r3, r1] - cG[0, r1]*cG[r3, 0, r2] + 
       cG[1, r1]*cG[r3, 0, r2] + cG[1, r3]*cG[r3, 0, r2] + 
       cG[0, r2]*cG[r3, 1, r1] - cG[1, r2]*cG[r3, 1, r1] - 
       cG[1, r3]*cG[r3, 1, r1] - cG[1, r3]*cG[r3, r2, r1] + 
       cG[1, r3]*cG[r3, r3, r1] - cG[0, 0, 0, r2] + cG[0, 0, 0, r3] - 
       cG[0, 0, 1, r1] + cG[0, 0, 1, r3] - cG[0, 0, r2, r1] + 
       cG[0, 0, r3, r1] + 2*cG[0, 1, 0, r2] - cG[0, 1, 0, r3] - 
       cG[0, 1, 1, r1] - cG[0, 1, r2, r1] - cG[0, r2, 1, r1] + 
       2*cG[0, r3, 1, r1] + cG[0, r3, r2, r1] - cG[0, r3, r3, r1] - 
       cG[1, 0, 0, r3] + cG[1, 0, 1, r1] - cG[1, 0, 1, r3] + 
       cG[1, 0, r2, r1] - cG[1, 0, r3, r1] + cG[1, 1, 0, r3] - 
       cG[1, r3, 1, r1] - cG[1, r3, r2, r1] + cG[1, r3, r3, r1] + 
       cG[r3, 0, 0, r2] - 2*cG[r3, 1, 0, r2] + cG[r3, 1, 1, r1] + 
       cG[r3, 1, r2, r1] + cG[r3, r2, 1, r1] - cG[r3, r3, 1, r1] + 2*Z[3]))/
     8 + (R[2, 3, 4]*Rc[3, 5, 6]*(cG[0, r1]*cG[0, r2]*cG[0, r3] - 
       cG[0, r2]*cG[0, r3]*cG[1, r1] - cG[0, r1]*cG[0, r3]*cG[r3, r2] + 
       cG[0, r3]*cG[1, r1]*cG[r3, r2] - cG[0, r3]*cG[0, 0, r1] - 
       cG[0, r3]*cG[0, 0, r2] - cG[1, r2]*cG[0, 0, r3] + 
       cG[r3, r2]*cG[0, 0, r3] - cG[1, r3]*cG[0, 1, r1] + 
       cG[0, r1]*cG[0, 1, r3] - cG[0, r2]*cG[0, 1, r3] - 
       cG[r2, r1]*cG[0, 1, r3] + cG[r3, r2]*cG[0, 1, r3] + 
       cG[0, r3]*cG[0, r2, r1] + cG[1, r3]*cG[0, r3, r1] + 
       cG[0, r3]*cG[0, r3, r2] + cG[0, r3]*cG[1, 0, r1] - 
       cG[0, r1]*cG[1, 0, r2] + cG[0, r3]*cG[1, 0, r2] + 
       cG[1, r1]*cG[1, 0, r2] + cG[1, r3]*cG[1, 0, r2] + 
       cG[1, r2]*cG[1, 0, r3] - cG[r3, r2]*cG[1, 0, r3] - 
       cG[0, r3]*cG[1, r2, r1] - cG[0, r3]*cG[1, r3, r2] + 
       cG[1, r3]*cG[r2, 1, r1] - cG[1, r3]*cG[r2, r3, r1] + 
       cG[0, r1]*cG[r3, 0, r2] - cG[1, r1]*cG[r3, 0, r2] - 
       cG[1, r3]*cG[r3, 0, r2] + cG[0, 0, 1, r1] - cG[0, 0, r3, r1] + 
       cG[0, 1, 0, r2] + cG[0, 1, 1, r1] - cG[0, r2, 1, r1] + 
       cG[0, r2, r3, r1] - cG[0, r3, 0, r2] - cG[0, r3, 1, r1] + 
       cG[1, 0, 0, r2] - cG[1, 0, 1, r1] + cG[1, 0, r3, r1] - 
       3*cG[1, 1, 0, r2] + cG[1, r2, 1, r1] - cG[1, r2, r3, r1] + 
       cG[1, r3, 0, r2] - cG[r2, 1, 1, r1] + cG[r2, r3, 1, r1] - 
       cG[r3, 0, 0, r2] + 2*cG[r3, 1, 0, r2] + 2*Z[3] - 2*Zeta[3]))/16 + 
    (Rc[3, 5, 6]*(-(cG[0, r1]*cG[0, r2]*cG[0, r3]) + cG[0, r2]*cG[0, r3]*
        cG[1, r1] + 2*cG[0, r1]*cG[0, r3]*cG[1, r2] - 2*cG[0, r3]*cG[1, r1]*
        cG[1, r2] - 2*cG[0, r2]*cG[1, r1]*cG[1, r3] + 2*cG[1, r1]*cG[1, r2]*
        cG[1, r3] + 2*cG[0, r2]*cG[1, r3]*cG[r3, r1] - 
       2*cG[1, r2]*cG[1, r3]*cG[r3, r1] - cG[0, r1]*cG[0, r3]*cG[r3, r2] + 
       cG[0, r3]*cG[1, r1]*cG[r3, r2] + cG[0, r3]*cG[0, 0, r2] + 
       cG[0, r1]*cG[0, 0, r3] - cG[1, r1]*cG[0, 0, r3] - 
       cG[1, r2]*cG[0, 0, r3] + cG[r3, r2]*cG[0, 0, r3] + 
       2*cG[0, r2]*cG[0, 1, r1] - cG[0, r3]*cG[0, 1, r1] - 
       2*cG[1, r2]*cG[0, 1, r1] + cG[0, r2]*cG[0, 1, r3] + 
       cG[1, r1]*cG[0, 1, r3] - 2*cG[1, r2]*cG[0, 1, r3] + 
       cG[r2, r1]*cG[0, 1, r3] - 2*cG[r3, r1]*cG[0, 1, r3] + 
       cG[r3, r2]*cG[0, 1, r3] - cG[0, r3]*cG[0, r2, r1] - 
       2*cG[0, r2]*cG[0, r3, r1] + 2*cG[0, r3]*cG[0, r3, r1] + 
       2*cG[1, r2]*cG[0, r3, r1] - cG[0, r3]*cG[0, r3, r2] - 
       cG[0, r1]*cG[1, 0, r2] - cG[0, r3]*cG[1, 0, r2] + 
       cG[1, r1]*cG[1, 0, r2] + cG[1, r3]*cG[1, 0, r2] - 
       cG[0, r1]*cG[1, 0, r3] + cG[1, r1]*cG[1, 0, r3] + 
       cG[1, r2]*cG[1, 0, r3] - cG[r3, r2]*cG[1, 0, r3] + 
       cG[0, r3]*cG[1, 1, r1] - cG[1, r3]*cG[1, 1, r1] + 
       cG[0, r3]*cG[1, r2, r1] - 2*cG[1, r3]*cG[1, r2, r1] + 
       2*cG[0, r2]*cG[1, r3, r1] - 2*cG[0, r3]*cG[1, r3, r1] - 
       2*cG[1, r2]*cG[1, r3, r1] + cG[1, r3]*cG[1, r3, r1] + 
       cG[0, r3]*cG[1, r3, r2] - cG[1, r3]*cG[r2, 1, r1] + 
       cG[1, r3]*cG[r2, r3, r1] + cG[0, r1]*cG[r3, 0, r2] - 
       cG[1, r1]*cG[r3, 0, r2] - cG[1, r3]*cG[r3, 0, r2] - 
       2*cG[0, r2]*cG[r3, 1, r1] + 2*cG[1, r2]*cG[r3, 1, r1] + 
       2*cG[1, r3]*cG[r3, 1, r1] + 2*cG[1, r3]*cG[r3, r2, r1] - 
       2*cG[1, r3]*cG[r3, r3, r1] - cG[0, 0, 0, r3] - cG[0, 0, 1, r3] - 
       cG[0, 1, 0, r2] + cG[0, 1, 0, r3] + cG[0, 1, 1, r1] + 
       2*cG[0, 1, r2, r1] - cG[0, 1, r3, r1] + cG[0, r2, 1, r1] - 
       cG[0, r2, r3, r1] + cG[0, r3, 0, r2] - 2*cG[0, r3, 1, r1] - 
       2*cG[0, r3, r2, r1] + 2*cG[0, r3, r3, r1] + cG[1, 0, 0, r2] + 
       cG[1, 0, 0, r3] + cG[1, 0, 1, r3] - cG[1, 1, 0, r2] - 
       cG[1, 1, 0, r3] + cG[1, 1, r3, r1] + cG[1, r2, 1, r1] + 
       cG[1, r2, r3, r1] - cG[1, r3, 0, r2] + cG[1, r3, 1, r1] + 
       2*cG[1, r3, r2, r1] - 2*cG[1, r3, r3, r1] + cG[r2, 1, 1, r1] - 
       cG[r2, r3, 1, r1] - cG[r3, 0, 0, r2] + 2*cG[r3, 1, 0, r2] - 
       2*cG[r3, 1, 1, r1] - 2*cG[r3, 1, r2, r1] - 2*cG[r3, r2, 1, r1] + 
       2*cG[r3, r3, 1, r1] + 4*Z[3] - 2*Zeta[3]))/16 + 
    (R[2, 3, 4]*(-(cG[0, r1]*cG[1, r2]*cG[1, r3]) + cG[1, r1]*cG[1, r2]*
        cG[1, r3] + cG[0, r1]*cG[1, r3]*cG[r3, r2] - cG[1, r1]*cG[1, r3]*
        cG[r3, r2] + cG[1, r3]*cG[0, 1, r2] + cG[1, r2]*cG[0, 1, r3] - 
       cG[r3, r2]*cG[0, 1, r3] - cG[1, r3]*cG[0, r3, r2] + 
       cG[0, r1]*cG[1, 1, r2] - cG[1, r1]*cG[1, 1, r2] - 
       2*cG[1, r3]*cG[1, 1, r2] + cG[1, r3]*cG[1, r3, r2] - 
       cG[0, r1]*cG[r3, 1, r2] + cG[1, r1]*cG[r3, 1, r2] + 
       cG[1, r3]*cG[r3, 1, r2] - cG[0, 1, 1, r2] + cG[0, r3, 1, r2] - 
       cG[1, 0, 1, r2] + 3*cG[1, 1, 1, r2] - cG[1, r3, 1, r2] + 
       cG[r3, 0, 1, r2] - 2*cG[r3, 1, 1, r2] - 2*Z[3] + 2*Zeta[3]))/16 + 
    (-(cG[0, r1]*cG[1, r2]*cG[1, r3]) + cG[1, r1]*cG[1, r2]*cG[1, r3] + 
      cG[0, r1]*cG[1, r3]*cG[r3, r2] - cG[1, r1]*cG[1, r3]*cG[r3, r2] + 
      cG[1, r3]*cG[0, 1, r1] - cG[1, r3]*cG[0, 1, r2] + 
      cG[1, r2]*cG[0, 1, r3] - cG[r3, r2]*cG[0, 1, r3] - 
      cG[1, r3]*cG[0, r3, r1] + cG[1, r3]*cG[0, r3, r2] + 
      cG[0, r1]*cG[1, 1, r2] - cG[1, r1]*cG[1, 1, r2] - 
      cG[1, r1]*cG[1, 1, r3] + cG[r3, r1]*cG[1, 1, r3] + 
      cG[1, r3]*cG[1, r3, r1] - cG[1, r3]*cG[1, r3, r2] - 
      cG[1, r3]*cG[r3, 1, r1] - cG[0, r1]*cG[r3, 1, r2] + 
      cG[1, r1]*cG[r3, 1, r2] + cG[1, r3]*cG[r3, 1, r2] - cG[0, 1, 1, r1] + 
      cG[0, 1, 1, r2] + cG[0, r3, 1, r1] - cG[0, r3, 1, r2] - 
      cG[1, 0, 1, r2] + cG[1, 1, 1, r2] - cG[1, r3, 1, r1] + 
      cG[1, r3, 1, r2] + cG[r3, 0, 1, r2] + cG[r3, 1, 1, r1] - 
      2*cG[r3, 1, 1, r2] - 2*Z[3] + 2*Zeta[3])/16
 
hTilde[3, {0, 1, 0}, {-1, 1, 1, 1}] = 
   (R[2, 3, 6]*(cG[0, r1]*cG[0, r2]*cG[1, r3] - 2*cG[0, r1]*cG[1, r2]*
        cG[1, r3] - cG[0, r2]*cG[0, 0, r1] + 2*cG[1, r2]*cG[0, 0, r1] + 
       cG[0, r1]*cG[0, 0, r2] - cG[1, r1]*cG[0, 0, r2] - 
       cG[1, r3]*cG[0, 0, r2] - cG[0, r2]*cG[0, 1, r1] + 
       cG[1, r2]*cG[0, 1, r1] + cG[1, r3]*cG[0, 1, r1] + 
       cG[1, r1]*cG[0, 1, r2] + cG[1, r3]*cG[0, 1, r2] + 
       cG[1, r2]*cG[0, r2, r1] + cG[1, r3]*cG[0, r2, r1] + 
       cG[0, r2]*cG[1, 0, r1] - 2*cG[1, r2]*cG[1, 0, r1] - cG[0, 0, 0, r2] - 
       cG[0, 0, 1, r1] - cG[0, 0, r2, r1] + 2*cG[0, 1, 0, r2] - 
       cG[0, 1, 1, r1] - cG[0, 1, 1, r2] - cG[0, 1, r2, r1] - 
       2*cG[0, r2, 1, r1] + cG[1, 0, 1, r1] + cG[1, 0, r2, r1] + 12*Z[3] - 
       6*Zeta[3]))/16 + (R[2, 3, 4]*(cG[0, r1]*cG[1, r2]*cG[1, r3] - 
       cG[1, r2]*cG[1, r3]*cG[r2, r1] - cG[1, r2]*cG[0, 0, r1] - 
       cG[1, r3]*cG[0, 1, r1] + cG[0, r1]*cG[0, 1, r2] - 
       cG[1, r1]*cG[0, 1, r2] - cG[1, r3]*cG[0, 1, r2] + 
       cG[1, r2]*cG[0, r2, r1] + cG[1, r2]*cG[1, 0, r1] - 
       2*cG[0, r1]*cG[1, 1, r2] + cG[1, r1]*cG[1, 1, r2] + 
       cG[1, r3]*cG[1, 1, r2] + cG[r2, r1]*cG[1, 1, r2] - 
       cG[1, r2]*cG[1, r2, r1] + cG[1, r3]*cG[r2, 1, r1] + cG[0, 0, 1, r1] - 
       cG[0, 0, 1, r2] + cG[0, 1, 1, r1] + 2*cG[0, 1, 1, r2] - 
       cG[0, r2, 1, r1] - cG[1, 0, 1, r1] + 2*cG[1, 0, 1, r2] - 
       3*cG[1, 1, 1, r2] + cG[1, r2, 1, r1] - cG[r2, 1, 1, r1] - 2*Z[3] + 
       2*Zeta[3]))/16 + (-(cG[0, r2]*cG[1, r1]*cG[1, r3]) + 
      cG[1, r1]*cG[1, r2]*cG[1, r3] + cG[1, r2]*cG[1, r3]*cG[r2, r1] + 
      cG[0, r2]*cG[0, 1, r1] - cG[1, r2]*cG[0, 1, r1] - 
      cG[0, r1]*cG[0, 1, r2] + cG[1, r3]*cG[0, 1, r2] - 
      cG[1, r2]*cG[0, r2, r1] - cG[0, r1]*cG[1, 0, r2] + 
      cG[1, r1]*cG[1, 0, r2] + cG[1, r3]*cG[1, 0, r2] + 
      2*cG[0, r1]*cG[1, 1, r2] - cG[1, r1]*cG[1, 1, r2] - 
      2*cG[1, r3]*cG[1, 1, r2] - cG[r2, r1]*cG[1, 1, r2] - 
      cG[1, r3]*cG[1, r2, r1] - cG[1, r3]*cG[r2, 1, r1] + cG[0, 0, 1, r2] - 
      2*cG[0, 1, 1, r2] + cG[0, 1, r2, r1] + cG[0, r2, 1, r1] + 
      cG[1, 0, 0, r2] - 2*cG[1, 0, 1, r2] - 2*cG[1, 1, 0, r2] + 
      4*cG[1, 1, 1, r2] + cG[1, r2, 1, r1] + cG[r2, 1, 1, r1] - 4*Z[3] + 
      4*Zeta[3])/16
 
hTilde[3, {0, 1, 0}, {1, -1, -1, -1}] = -(cG[0, r2]*cG[1, r1]*cG[1, r3])/16 + 
    (cG[1, r1]*cG[1, r2]*cG[1, r3])/16 + (cG[1, r2]*cG[1, r3]*cG[r2, r1])/
     16 - (cG[1, r1]*cG[0, 0, r2])/16 - (cG[0, r1]*cG[0, 1, r2])/16 + 
    (cG[1, r3]*cG[0, 1, r2])/16 + (cG[r2, r1]*cG[0, 1, r2])/16 + 
    (cG[0, r2]*cG[1, 0, r1])/16 - (cG[1, r2]*cG[1, 0, r1])/16 - 
    (cG[0, r1]*cG[1, 0, r2])/16 + (cG[1, r1]*cG[1, 0, r2])/16 + 
    (cG[1, r3]*cG[1, 0, r2])/16 + (cG[0, r2]*cG[1, 1, r1])/16 - 
    (cG[1, r2]*cG[1, 1, r1])/16 + (cG[0, r1]*cG[1, 1, r2])/8 - 
    (cG[1, r3]*cG[1, 1, r2])/8 - (cG[r2, r1]*cG[1, 1, r2])/8 - 
    (cG[0, r2]*cG[1, r2, r1])/16 - (cG[1, r3]*cG[1, r2, r1])/16 - 
    (cG[1, r2]*cG[r2, 0, r1])/16 + (cG[1, r2]*cG[r2, 1, r1])/16 - 
    (cG[1, r3]*cG[r2, 1, r1])/16 + cG[0, 0, 1, r2]/16 - cG[0, 1, 1, r2]/8 + 
    cG[1, 0, 0, r2]/16 - cG[1, 0, 1, r2]/8 - cG[1, 1, 0, r2]/8 + 
    cG[1, 1, 1, r2]/4 + cG[1, 1, r2, r1]/16 + cG[1, r2, 0, r1]/16 + 
    cG[1, r2, 1, r1]/16 + cG[r2, 1, 0, r1]/16 + 
    ((cG[0, r2]*cG[1, r1]*cG[1, r3])/16 + (cG[0, r1]*cG[1, r2]*cG[1, r3])/
       16 - (cG[1, r1]*cG[1, r2]*cG[1, r3])/16 - (cG[1, r2]*cG[0, 0, r1])/
       16 + (cG[1, r1]*cG[0, 0, r2])/16 + (cG[1, r2]*cG[0, 1, r1])/16 - 
      (cG[1, r1]*cG[0, 1, r2])/8 - (cG[0, r2]*cG[1, 0, r1])/16 + 
      (cG[1, r2]*cG[1, 0, r1])/16 - (cG[1, r3]*cG[1, 0, r1])/16 + 
      (cG[0, r1]*cG[1, 0, r2])/16 - (cG[1, r1]*cG[1, 0, r2])/16 - 
      (cG[1, r3]*cG[1, 0, r2])/16 - (cG[0, r2]*cG[1, 1, r1])/16 + 
      (cG[1, r2]*cG[1, 1, r1])/16 - (cG[0, r1]*cG[1, 1, r2])/8 + 
      (cG[1, r1]*cG[1, 1, r2])/8 + (cG[1, r3]*cG[1, 1, r2])/16 + 
      (cG[0, r2]*cG[1, r2, r1])/16 - (cG[1, r2]*cG[1, r2, r1])/8 + 
      (cG[1, r3]*cG[1, r2, r1])/16 + cG[1, 0, 0, r1]/16 - 
      cG[1, 0, 0, r2]/16 - cG[1, 0, 1, r1]/16 + cG[1, 0, 1, r2]/8 + 
      cG[1, 1, 0, r1]/16 + cG[1, 1, 0, r2]/8 - (3*cG[1, 1, 1, r2])/16 - 
      cG[1, 1, r2, r1]/16 - cG[1, r2, 0, r1]/16 + cG[1, r2, 1, r1]/16)*
     Rc[2, 3, 4] + Rc[2, 3, 6]*((cG[0, r1]*cG[0, r2]*cG[1, r3])/16 - 
      (cG[0, r1]*cG[1, r2]*cG[1, r3])/8 - (cG[0, r2]*cG[1, r3]*cG[r2, r1])/
       16 - (cG[0, r2]*cG[0, 0, r1])/16 + (cG[1, r2]*cG[0, 0, r1])/8 + 
      (cG[0, r1]*cG[0, 0, r2])/16 + (cG[1, r1]*cG[0, 0, r2])/8 - 
      (cG[1, r3]*cG[0, 0, r2])/16 - (cG[r2, r1]*cG[0, 0, r2])/16 + 
      (cG[0, r2]*cG[0, 1, r1])/16 - (cG[1, r2]*cG[0, 1, r1])/8 - 
      (cG[0, r2]*cG[1, 0, r1])/8 + (cG[1, r2]*cG[1, 0, r1])/8 + 
      (cG[1, r3]*cG[1, 0, r1])/16 - (cG[1, r1]*cG[1, 0, r2])/8 + 
      (cG[1, r3]*cG[1, 0, r2])/16 + (cG[r2, r1]*cG[1, 0, r2])/8 + 
      (cG[0, r2]*cG[1, r2, r1])/8 + (cG[0, r2]*cG[r2, 0, r1])/16 + 
      (cG[1, r3]*cG[r2, 0, r1])/16 - (cG[0, r2]*cG[r2, 1, r1])/16 - 
      cG[0, 0, 0, r2]/16 + cG[0, 1, 0, r2]/8 - cG[1, 0, 0, r1]/16 + 
      cG[1, 0, 1, r1]/16 - cG[1, 1, 0, r1]/16 - cG[1, 1, 0, r2]/16 - 
      cG[1, r2, 0, r1]/8 - cG[r2, 0, 0, r1]/16 + cG[r2, 0, 1, r1]/16 - 
      cG[r2, 1, 0, r1]/16 + (3*Z[3])/8)
 
hTilde[3, {0, 1, 0}, {1, -1, -1, 1}] = -(cG[0, r1]*cG[0, r3]*cG[1, r2])/16 + 
    (cG[0, r3]*cG[1, r1]*cG[1, r2])/16 - (cG[1, r1]*cG[0, 0, r3])/16 + 
    (cG[1, r2]*cG[0, 0, r3])/8 + (cG[1, r1]*cG[0, 1, r3])/16 - 
    (cG[1, r2]*cG[0, 1, r3])/8 + (cG[0, r3]*cG[1, 0, r1])/16 - 
    (cG[0, r3]*cG[1, 0, r2])/16 - (cG[1, r1]*cG[1, 0, r3])/16 + 
    (cG[1, r2]*cG[1, 0, r3])/16 + (cG[0, r3]*cG[1, 1, r1])/16 - 
    (cG[1, r3]*cG[1, 1, r1])/16 + (cG[0, r1]*cG[1, 1, r2])/16 - 
    (cG[0, r3]*cG[1, 1, r2])/8 - (cG[1, r1]*cG[1, 1, r2])/16 + 
    (cG[1, r3]*cG[1, 1, r2])/8 - (cG[0, r3]*cG[1, r3, r1])/16 + 
    (cG[1, r3]*cG[1, r3, r1])/16 - (cG[0, r1]*cG[1, r3, r2])/16 + 
    (cG[0, r3]*cG[1, r3, r2])/8 + (cG[1, r1]*cG[1, r3, r2])/16 - 
    (cG[1, r3]*cG[1, r3, r2])/8 - cG[1, 0, 1, r2]/16 + cG[1, 0, r3, r2]/16 - 
    cG[1, 1, 0, r1]/16 + cG[1, 1, 0, r2]/16 + cG[1, 1, 1, r2]/16 + 
    cG[1, 1, r3, r1]/16 - cG[1, 1, r3, r2]/8 + cG[1, r3, 0, r1]/16 - 
    cG[1, r3, 0, r2]/16 - cG[1, r3, 1, r1]/16 + cG[1, r3, 1, r2]/16 + 
    (-(cG[0, r1]*cG[0, r3]*cG[1, r2])/16 + (cG[0, r3]*cG[1, r1]*cG[1, r2])/
       16 + (cG[0, r3]*cG[1, 0, r2])/16 + (cG[1, r2]*cG[1, 0, r3])/16 + 
      (cG[0, r1]*cG[1, 1, r2])/16 - (cG[0, r3]*cG[1, 1, r2])/8 - 
      (cG[1, r1]*cG[1, 1, r2])/16 - (cG[0, r1]*cG[1, r3, r2])/16 + 
      (cG[1, r1]*cG[1, r3, r2])/16 - cG[1, 0, 1, r2]/16 + 
      cG[1, 0, r3, r2]/16 - cG[1, 1, 0, r2]/16 + (3*cG[1, 1, 1, r2])/16 - 
      cG[1, 1, r3, r2]/8 + cG[1, r3, 0, r2]/16 - cG[1, r3, 1, r2]/16)*
     Rc[2, 3, 4] + ((cG[0, r1]*cG[0, r3]*cG[1, r2])/8 - 
      (cG[0, r3]*cG[1, r1]*cG[1, r2])/8 - (cG[1, r3]*cG[0, 0, r1])/16 + 
      (cG[1, r1]*cG[0, 0, r3])/16 - (cG[1, r2]*cG[0, 0, r3])/8 + 
      (cG[1, r3]*cG[0, 1, r1])/16 - (cG[1, r1]*cG[0, 1, r3])/16 + 
      (cG[1, r2]*cG[0, 1, r3])/8 - (cG[0, r3]*cG[1, 0, r1])/16 - 
      (cG[0, r1]*cG[1, 0, r2])/8 + (cG[1, r1]*cG[1, 0, r2])/8 + 
      (cG[1, r3]*cG[1, 0, r2])/8 + (cG[0, r1]*cG[1, 0, r3])/16 - 
      (cG[1, r2]*cG[1, 0, r3])/8 - (cG[0, r3]*cG[1, 1, r1])/16 + 
      (cG[1, r3]*cG[1, 1, r1])/16 + (cG[0, r3]*cG[1, 1, r2])/4 - 
      (cG[1, r3]*cG[1, 1, r2])/4 + (cG[0, r3]*cG[1, r3, r1])/16 - 
      (cG[1, r3]*cG[1, r3, r1])/16 + (cG[0, r1]*cG[1, r3, r2])/8 - 
      (cG[0, r3]*cG[1, r3, r2])/8 - (cG[1, r1]*cG[1, r3, r2])/8 + 
      (cG[1, r3]*cG[1, r3, r2])/8 + cG[1, 0, 0, r1]/16 + cG[1, 0, 0, r2]/8 - 
      cG[1, 0, 0, r3]/16 - cG[1, 0, 1, r1]/16 + cG[1, 0, 1, r3]/16 - 
      cG[1, 0, r3, r2]/8 + cG[1, 1, 0, r1]/16 - cG[1, 1, 0, r2]/4 - 
      cG[1, 1, r3, r1]/16 + cG[1, 1, r3, r2]/4 - cG[1, r3, 0, r1]/16 + 
      cG[1, r3, 1, r1]/16)*Rc[2, 3, 5] + 
    R[4, 5, 6]*((cG[0, r1]*cG[0, r2]*cG[0, r3])/16 - 
      (cG[0, r1]*cG[1, r2]*cG[1, r3])/16 - (cG[0, r2]*cG[0, r3]*cG[r2, r1])/
       16 + (cG[1, r2]*cG[1, r3]*cG[r2, r1])/16 - 
      (cG[0, r1]*cG[0, r3]*cG[r3, r2])/16 + (cG[0, r1]*cG[1, r3]*cG[r3, r2])/
       16 + (cG[0, r3]*cG[r2, r1]*cG[r3, r2])/16 - 
      (cG[1, r3]*cG[r2, r1]*cG[r3, r2])/16 - (cG[0, r3]*cG[0, 0, r2])/16 - 
      (cG[0, r1]*cG[0, 0, r3])/16 - (cG[1, r2]*cG[0, 0, r3])/8 + 
      (cG[r3, r2]*cG[0, 0, r3])/16 + (cG[1, r3]*cG[0, 1, r2])/16 + 
      (cG[0, r1]*cG[0, 1, r3])/16 + (cG[1, r2]*cG[0, 1, r3])/8 - 
      (cG[r3, r2]*cG[0, 1, r3])/16 + (cG[0, r3]*cG[0, r3, r2])/16 - 
      (cG[1, r3]*cG[0, r3, r2])/16 - (cG[0, r1]*cG[1, 0, r2])/16 + 
      (cG[0, r3]*cG[1, 0, r2])/8 + (cG[r2, r1]*cG[1, 0, r2])/16 - 
      (cG[0, r2]*cG[1, 0, r3])/16 + (cG[1, r2]*cG[1, 0, r3])/8 - 
      (cG[r2, r1]*cG[1, 0, r3])/16 - (cG[r3, r2]*cG[1, 0, r3])/16 + 
      (cG[0, r1]*cG[1, 1, r2])/16 - (cG[1, r3]*cG[1, 1, r2])/8 - 
      (cG[r2, r1]*cG[1, 1, r2])/16 - (cG[1, r2]*cG[1, 1, r3])/16 + 
      (cG[r3, r2]*cG[1, 1, r3])/16 - (cG[0, r3]*cG[1, r3, r2])/8 + 
      (cG[1, r3]*cG[1, r3, r2])/8 + (cG[0, r3]*cG[r2, 0, r1])/16 + 
      (cG[0, r3]*cG[r2, 1, r1])/16 - (cG[1, r3]*cG[r2, 1, r1])/16 - 
      (cG[0, r3]*cG[r2, r3, r1])/16 + (cG[1, r3]*cG[r2, r3, r1])/16 + 
      (cG[0, r1]*cG[r3, 0, r2])/16 - (cG[r2, r1]*cG[r3, 0, r2])/16 - 
      (cG[0, r1]*cG[r3, 1, r2])/16 + (cG[r2, r1]*cG[r3, 1, r2])/16 + 
      cG[0, 0, 0, r3]/16 - cG[0, 0, 1, r3]/16 + cG[0, 1, 0, r2]/16 - 
      cG[0, 1, 0, r3]/16 - cG[0, 1, 1, r2]/16 + cG[0, 1, 1, r3]/16 - 
      cG[0, r3, 0, r2]/16 + cG[0, r3, 1, r2]/16 + cG[1, 0, 0, r2]/16 + 
      cG[1, 0, 0, r3]/16 - cG[1, 0, 1, r2]/16 - cG[1, 0, 1, r3]/16 - 
      (3*cG[1, 1, 0, r2])/16 + (3*cG[1, 1, 1, r2])/16 + cG[1, r3, 0, r2]/8 - 
      cG[1, r3, 1, r2]/8 - cG[r2, 1, 0, r1]/16 + cG[r2, 1, r3, r1]/16 + 
      cG[r2, r3, 0, r1]/16 - cG[r2, r3, 1, r1]/16 - cG[r3, 0, 0, r2]/16 + 
      cG[r3, 0, 1, r2]/16 + cG[r3, 1, 0, r2]/16 - cG[r3, 1, 1, r2]/16 + 
      (-(cG[0, r1]*cG[0, r2]*cG[0, r3])/16 + (cG[0, r1]*cG[0, r3]*cG[1, r2])/
         8 + (cG[0, r2]*cG[0, r3]*cG[r2, r1])/16 - 
        (cG[0, r3]*cG[1, r2]*cG[r2, r1])/8 + (cG[0, r3]*cG[0, 0, r1])/16 - 
        (cG[1, r2]*cG[0, 0, r1])/16 + (cG[r3, r2]*cG[0, 0, r1])/16 + 
        (cG[0, r3]*cG[0, 0, r2])/16 - (cG[0, r3]*cG[0, 1, r1])/16 + 
        (cG[1, r2]*cG[0, 1, r1])/16 - (cG[r3, r2]*cG[0, 1, r1])/16 + 
        (cG[0, r1]*cG[0, 1, r2])/16 - (cG[0, r3]*cG[0, 1, r2])/8 - 
        (cG[r2, r1]*cG[0, 1, r2])/16 - (cG[0, r1]*cG[0, r3, r2])/16 + 
        (cG[r2, r1]*cG[0, r3, r2])/16 + (cG[0, r1]*cG[1, 0, r2])/16 - 
        (cG[0, r3]*cG[1, 0, r2])/8 - (cG[r2, r1]*cG[1, 0, r2])/16 - 
        (cG[0, r1]*cG[1, 0, r3])/16 + (cG[0, r2]*cG[1, 0, r3])/16 - 
        (cG[1, r2]*cG[1, 0, r3])/16 + (cG[r2, r1]*cG[1, 0, r3])/16 - 
        (3*cG[0, r1]*cG[1, 1, r2])/16 + (3*cG[0, r3]*cG[1, 1, r2])/16 + 
        (3*cG[r2, r1]*cG[1, 1, r2])/16 + (cG[0, r1]*cG[1, r3, r2])/8 - 
        (cG[r2, r1]*cG[1, r3, r2])/8 - (cG[0, r3]*cG[r2, 0, r1])/16 + 
        (cG[1, r2]*cG[r2, 0, r1])/16 - (cG[r3, r2]*cG[r2, 0, r1])/16 + 
        (cG[0, r3]*cG[r2, 1, r1])/16 - (cG[1, r2]*cG[r2, 1, r1])/16 + 
        (cG[r3, r2]*cG[r2, 1, r1])/16 - (cG[0, r1]*cG[r3, 0, r2])/16 + 
        (cG[r2, r1]*cG[r3, 0, r2])/16 + (cG[0, r1]*cG[r3, 1, r2])/16 - 
        (cG[r2, r1]*cG[r3, 1, r2])/16 - cG[0, 0, 1, r2]/16 + 
        cG[0, 0, r3, r2]/16 - cG[0, 1, 0, r2]/16 + (3*cG[0, 1, 1, r2])/16 - 
        cG[0, 1, r3, r2]/8 + cG[0, r3, 0, r2]/16 - cG[0, r3, 1, r2]/16 - 
        cG[1, 0, 0, r2]/16 + (3*cG[1, 0, 1, r2])/16 - cG[1, 0, r3, r2]/8 + 
        (3*cG[1, 1, 0, r2])/16 - (3*cG[1, 1, 1, r2])/8 + 
        (3*cG[1, 1, r3, r2])/16 - cG[1, r3, 0, r2]/8 + cG[1, r3, 1, r2]/8 + 
        cG[r3, 0, 0, r2]/16 - cG[r3, 0, 1, r2]/16 - cG[r3, 1, 0, r2]/16 + 
        cG[r3, 1, 1, r2]/16)*Rc[2, 3, 4] + 
      (-(cG[0, r1]*cG[0, r3]*cG[1, r2])/8 - (cG[0, r1]*cG[0, r2]*cG[1, r3])/
         16 + (cG[0, r1]*cG[1, r2]*cG[1, r3])/8 + 
        (cG[0, r3]*cG[1, r2]*cG[r2, r1])/8 + (cG[0, r2]*cG[1, r3]*cG[r2, r1])/
         16 - (cG[1, r2]*cG[1, r3]*cG[r2, r1])/8 + 
        (cG[0, r1]*cG[0, r3]*cG[r3, r2])/16 - 
        (cG[0, r1]*cG[1, r3]*cG[r3, r2])/16 - 
        (cG[0, r3]*cG[r2, r1]*cG[r3, r2])/16 + 
        (cG[1, r3]*cG[r2, r1]*cG[r3, r2])/16 + (cG[0, r2]*cG[0, 0, r1])/16 - 
        (cG[0, r3]*cG[0, 0, r1])/16 - (cG[r3, r2]*cG[0, 0, r1])/16 - 
        (cG[0, r1]*cG[0, 0, r2])/16 + (cG[1, r3]*cG[0, 0, r2])/16 + 
        (cG[r2, r1]*cG[0, 0, r2])/16 + (cG[0, r1]*cG[0, 0, r3])/16 + 
        (cG[1, r2]*cG[0, 0, r3])/8 - (cG[r3, r2]*cG[0, 0, r3])/16 - 
        (cG[0, r2]*cG[0, 1, r1])/16 + (cG[0, r3]*cG[0, 1, r1])/16 + 
        (cG[r3, r2]*cG[0, 1, r1])/16 + (cG[0, r3]*cG[0, 1, r2])/8 - 
        (cG[1, r3]*cG[0, 1, r2])/8 - (cG[0, r1]*cG[0, 1, r3])/16 - 
        (cG[1, r2]*cG[0, 1, r3])/8 + (cG[r3, r2]*cG[0, 1, r3])/16 + 
        (cG[0, r1]*cG[0, r3, r2])/16 - (cG[0, r3]*cG[0, r3, r2])/16 + 
        (cG[1, r3]*cG[0, r3, r2])/16 - (cG[r2, r1]*cG[0, r3, r2])/16 + 
        (cG[0, r1]*cG[1, 0, r2])/8 - (cG[1, r3]*cG[1, 0, r2])/16 - 
        (cG[r2, r1]*cG[1, 0, r2])/8 + (cG[0, r1]*cG[1, 0, r3])/16 - 
        (cG[1, r2]*cG[1, 0, r3])/16 + (cG[r3, r2]*cG[1, 0, r3])/16 - 
        (3*cG[0, r3]*cG[1, 1, r2])/16 + (3*cG[1, r3]*cG[1, 1, r2])/16 + 
        (cG[1, r2]*cG[1, 1, r3])/16 - (cG[r3, r2]*cG[1, 1, r3])/16 - 
        (cG[0, r1]*cG[1, r3, r2])/8 + (cG[0, r3]*cG[1, r3, r2])/8 - 
        (cG[1, r3]*cG[1, r3, r2])/8 + (cG[r2, r1]*cG[1, r3, r2])/8 - 
        (cG[0, r2]*cG[r2, 0, r1])/16 - (cG[1, r3]*cG[r2, 0, r1])/16 + 
        (cG[r3, r2]*cG[r2, 0, r1])/16 + (cG[0, r2]*cG[r2, 1, r1])/16 - 
        (cG[0, r3]*cG[r2, 1, r1])/8 + (cG[1, r3]*cG[r2, 1, r1])/8 - 
        (cG[r3, r2]*cG[r2, 1, r1])/16 + (cG[0, r3]*cG[r2, r3, r1])/16 - 
        (cG[1, r3]*cG[r2, r3, r1])/16 + cG[0, 0, 0, r2]/16 - 
        cG[0, 0, 0, r3]/16 + cG[0, 0, 1, r3]/16 - cG[0, 0, r3, r2]/16 - 
        cG[0, 1, 0, r2]/8 + cG[0, 1, 0, r3]/16 - cG[0, 1, 1, r3]/16 + 
        cG[0, 1, r3, r2]/8 - cG[1, 0, 0, r2]/8 - cG[1, 0, 0, r3]/16 + 
        cG[1, 0, 1, r3]/16 + cG[1, 0, r3, r2]/8 + (3*cG[1, 1, 0, r2])/16 - 
        (3*cG[1, 1, r3, r2])/16 + cG[r2, 0, 0, r1]/16 - cG[r2, 0, 1, r1]/16 + 
        cG[r2, 1, 0, r1]/16 - cG[r2, 1, r3, r1]/16 - cG[r2, r3, 0, r1]/16 + 
        cG[r2, r3, 1, r1]/16)*Rc[2, 3, 5] - Z[3]/8) + 
    R[3, 5, 6]*(-(cG[0, r1]*cG[0, r2]*cG[0, r3])/16 - 
      (cG[0, r2]*cG[0, r3]*cG[1, r1])/16 + (cG[0, r1]*cG[0, r3]*cG[1, r2])/
       8 + (cG[0, r2]*cG[0, r3]*cG[r2, r1])/16 + 
      (cG[0, r3]*cG[1, r2]*cG[r2, r1])/8 - (cG[1, r2]*cG[1, r3]*cG[r2, r1])/
       8 - (cG[0, r3]*cG[1, r2]*cG[r3, r1])/8 + 
      (cG[1, r2]*cG[1, r3]*cG[r3, r1])/8 - (cG[0, r3]*cG[r2, r1]*cG[r3, r2])/
       8 + (cG[1, r3]*cG[r2, r1]*cG[r3, r2])/8 + 
      (cG[0, r3]*cG[r3, r1]*cG[r3, r2])/8 - (cG[1, r3]*cG[r3, r1]*cG[r3, r2])/
       8 + (cG[0, r3]*cG[0, 0, r2])/16 - (cG[1, r1]*cG[0, 0, r2])/16 + 
      (cG[r3, r1]*cG[0, 0, r2])/16 + (cG[0, r1]*cG[0, 0, r3])/16 + 
      (3*cG[1, r1]*cG[0, 0, r3])/16 - (cG[1, r2]*cG[0, 0, r3])/8 - 
      (cG[r3, r1]*cG[0, 0, r3])/16 - (cG[0, r1]*cG[0, 1, r2])/16 + 
      (cG[0, r3]*cG[0, 1, r2])/8 - (cG[1, r3]*cG[0, 1, r2])/8 + 
      (cG[r2, r1]*cG[0, 1, r2])/16 - (cG[r3, r1]*cG[0, 1, r2])/16 - 
      (cG[0, r1]*cG[0, 1, r3])/16 - (3*cG[1, r1]*cG[0, 1, r3])/16 + 
      (cG[1, r2]*cG[0, 1, r3])/8 + (cG[r3, r1]*cG[0, 1, r3])/16 + 
      (cG[0, r1]*cG[0, r3, r2])/16 - (cG[0, r3]*cG[0, r3, r2])/8 + 
      (cG[1, r1]*cG[0, r3, r2])/16 + (cG[1, r3]*cG[0, r3, r2])/8 - 
      (cG[r2, r1]*cG[0, r3, r2])/16 + (cG[0, r2]*cG[1, 0, r1])/16 - 
      (cG[0, r3]*cG[1, 0, r1])/8 - (cG[1, r2]*cG[1, 0, r1])/16 + 
      (cG[1, r3]*cG[1, 0, r1])/16 + (cG[1, r1]*cG[1, 0, r2])/16 - 
      (cG[r2, r1]*cG[1, 0, r2])/16 + (cG[0, r2]*cG[1, 0, r3])/16 - 
      (cG[1, r2]*cG[1, 0, r3])/8 + (cG[r2, r1]*cG[1, 0, r3])/16 + 
      (cG[r3, r1]*cG[1, 0, r3])/16 + (cG[0, r2]*cG[1, 1, r1])/16 - 
      (cG[0, r3]*cG[1, 1, r1])/8 - (cG[1, r2]*cG[1, 1, r1])/16 + 
      (cG[1, r3]*cG[1, 1, r1])/8 + (cG[1, r1]*cG[1, 1, r2])/16 - 
      (cG[r2, r1]*cG[1, 1, r2])/16 + (cG[1, r1]*cG[1, 1, r3])/16 - 
      (cG[r3, r1]*cG[1, 1, r3])/16 - (cG[0, r2]*cG[1, r2, r1])/16 - 
      (cG[0, r3]*cG[1, r2, r1])/16 + (cG[r3, r2]*cG[1, r2, r1])/16 - 
      (cG[0, r2]*cG[1, r3, r1])/16 + (3*cG[0, r3]*cG[1, r3, r1])/16 + 
      (cG[1, r2]*cG[1, r3, r1])/8 - (3*cG[1, r3]*cG[1, r3, r1])/16 - 
      (cG[r3, r2]*cG[1, r3, r1])/16 - (cG[1, r1]*cG[1, r3, r2])/8 + 
      (cG[r2, r1]*cG[1, r3, r2])/8 - (cG[0, r3]*cG[r2, 0, r1])/16 - 
      (cG[1, r2]*cG[r2, 0, r1])/16 + (cG[r3, r2]*cG[r2, 0, r1])/16 - 
      (3*cG[0, r3]*cG[r2, 1, r1])/16 + (cG[1, r2]*cG[r2, 1, r1])/16 + 
      (cG[1, r3]*cG[r2, 1, r1])/8 - (cG[r3, r2]*cG[r2, 1, r1])/16 + 
      (cG[0, r3]*cG[r2, r3, r1])/8 - (cG[1, r3]*cG[r2, r3, r1])/8 - 
      (cG[0, r2]*cG[r3, 0, r1])/16 + (cG[0, r3]*cG[r3, 0, r1])/16 + 
      (cG[1, r2]*cG[r3, 0, r1])/8 - (cG[1, r3]*cG[r3, 0, r1])/16 - 
      (cG[r3, r2]*cG[r3, 0, r1])/16 + (cG[r2, r1]*cG[r3, 0, r2])/16 - 
      (cG[r3, r1]*cG[r3, 0, r2])/16 + (cG[0, r3]*cG[r3, 1, r1])/16 - 
      (cG[1, r2]*cG[r3, 1, r1])/16 - (cG[1, r3]*cG[r3, 1, r1])/16 + 
      (cG[r3, r2]*cG[r3, 1, r1])/16 - (cG[r2, r1]*cG[r3, 1, r2])/16 + 
      (cG[r3, r1]*cG[r3, 1, r2])/16 + (cG[0, r2]*cG[r3, r2, r1])/16 - 
      (cG[1, r2]*cG[r3, r2, r1])/16 - (cG[0, r3]*cG[r3, r3, r1])/8 + 
      (cG[1, r3]*cG[r3, r3, r1])/8 - cG[0, 0, 0, r3]/16 + 
      cG[0, 0, 1, r2]/16 + cG[0, 0, 1, r3]/16 - cG[0, 0, r3, r2]/16 - 
      cG[0, 1, 0, r2]/16 + cG[0, 1, 0, r3]/16 - cG[0, 1, 1, r2]/16 - 
      cG[0, 1, 1, r3]/16 + cG[0, 1, r3, r2]/8 + cG[0, r3, 0, r2]/16 - 
      cG[0, r3, 1, r2]/16 - cG[1, 0, 0, r3]/16 + cG[1, 0, 1, r3]/16 + 
      cG[1, 1, 0, r1]/16 + cG[1, 1, r2, r1]/16 - cG[1, 1, r3, r1]/8 + 
      cG[1, r2, 0, r1]/16 + cG[1, r2, 1, r1]/16 - cG[1, r2, r3, r1]/8 - 
      cG[1, r3, 0, r1]/8 + cG[1, r3, 1, r1]/16 - cG[1, r3, r2, r1]/16 + 
      cG[1, r3, r3, r1]/8 + cG[r2, 1, 0, r1]/8 - cG[r2, 1, r3, r1]/8 - 
      cG[r2, r3, 0, r1]/8 + cG[r2, r3, 1, r1]/8 - cG[r3, 1, 0, r1]/16 + 
      cG[r3, 1, 1, r1]/16 - cG[r3, r2, 0, r1]/16 + cG[r3, r2, 1, r1]/16 + 
      cG[r3, r3, 0, r1]/8 - cG[r3, r3, 1, r1]/8 + 
      ((cG[0, r1]*cG[0, r2]*cG[0, r3])/16 + (cG[0, r2]*cG[0, r3]*cG[1, r1])/
         16 - (cG[0, r3]*cG[1, r1]*cG[1, r2])/8 - 
        (cG[0, r2]*cG[0, r3]*cG[r2, r1])/16 + 
        (cG[0, r3]*cG[1, r2]*cG[r2, r1])/8 - (cG[0, r3]*cG[0, 0, r1])/16 - 
        (cG[0, r3]*cG[0, 0, r2])/16 + (cG[1, r1]*cG[0, 0, r2])/16 - 
        (cG[r3, r1]*cG[0, 0, r2])/16 + (cG[0, r3]*cG[0, 1, r1])/16 - 
        (cG[0, r1]*cG[0, 1, r2])/16 + (cG[0, r3]*cG[0, 1, r2])/8 - 
        (cG[1, r1]*cG[0, 1, r2])/8 + (cG[r2, r1]*cG[0, 1, r2])/16 + 
        (cG[r3, r1]*cG[0, 1, r2])/16 + (cG[0, r1]*cG[0, r3, r2])/16 + 
        (cG[1, r1]*cG[0, r3, r2])/16 - (cG[r2, r1]*cG[0, r3, r2])/16 - 
        (cG[0, r2]*cG[1, 0, r1])/16 - (cG[0, r3]*cG[1, 0, r1])/16 + 
        (cG[1, r2]*cG[1, 0, r1])/16 - (cG[1, r1]*cG[1, 0, r2])/16 + 
        (cG[r2, r1]*cG[1, 0, r2])/16 + (cG[0, r1]*cG[1, 0, r3])/16 - 
        (cG[0, r2]*cG[1, 0, r3])/16 - (cG[r2, r1]*cG[1, 0, r3])/16 - 
        (cG[0, r2]*cG[1, 1, r1])/16 + (cG[1, r2]*cG[1, 1, r1])/16 + 
        (3*cG[1, r1]*cG[1, 1, r2])/16 - (3*cG[r2, r1]*cG[1, 1, r2])/16 + 
        (cG[0, r2]*cG[1, r2, r1])/16 + (cG[0, r3]*cG[1, r2, r1])/16 - 
        (cG[1, r2]*cG[1, r2, r1])/8 + (cG[r3, r2]*cG[1, r2, r1])/16 + 
        (cG[0, r2]*cG[1, r3, r1])/16 - (cG[r3, r2]*cG[1, r3, r1])/16 - 
        (cG[1, r1]*cG[1, r3, r2])/8 + (cG[r2, r1]*cG[1, r3, r2])/8 + 
        (cG[0, r3]*cG[r2, 0, r1])/16 - (cG[1, r2]*cG[r2, 0, r1])/16 + 
        (cG[r3, r2]*cG[r2, 0, r1])/16 - (cG[0, r3]*cG[r2, 1, r1])/16 + 
        (cG[1, r2]*cG[r2, 1, r1])/16 - (cG[r3, r2]*cG[r2, 1, r1])/16 + 
        (cG[0, r2]*cG[r3, 0, r1])/16 - (cG[r3, r2]*cG[r3, 0, r1])/16 - 
        (cG[r2, r1]*cG[r3, 0, r2])/16 + (cG[r3, r1]*cG[r3, 0, r2])/16 - 
        (cG[1, r2]*cG[r3, 1, r1])/16 + (cG[r3, r2]*cG[r3, 1, r1])/16 + 
        (cG[r2, r1]*cG[r3, 1, r2])/16 - (cG[r3, r1]*cG[r3, 1, r2])/16 - 
        (cG[0, r2]*cG[r3, r2, r1])/16 + (cG[1, r2]*cG[r3, r2, r1])/16 + 
        cG[0, 0, 1, r2]/16 - cG[0, 0, r3, r2]/16 + cG[0, 1, 0, r2]/16 - 
        (3*cG[0, 1, 1, r2])/16 + cG[0, 1, r3, r2]/8 - cG[0, r3, 0, r2]/16 + 
        cG[0, r3, 1, r2]/16 + cG[1, 0, 0, r1]/16 - cG[1, 0, 1, r1]/16 + 
        cG[1, 1, 0, r1]/16 - cG[1, 1, r2, r1]/16 - cG[1, r2, 0, r1]/16 + 
        cG[1, r2, 1, r1]/16 - cG[1, r3, 0, r1]/16 + cG[1, r3, r2, r1]/16 - 
        cG[r3, 0, 0, r1]/16 + cG[r3, 0, 1, r1]/16 + cG[r3, r2, 0, r1]/16 - 
        cG[r3, r2, 1, r1]/16)*Rc[2, 3, 4] + Rc[2, 3, 5]*
       (-(cG[0, r1]*cG[0, r3]*cG[1, r2])/8 + (cG[0, r3]*cG[1, r1]*cG[1, r2])/
         8 + (cG[0, r1]*cG[0, r2]*cG[1, r3])/8 - 
        (cG[0, r1]*cG[1, r2]*cG[1, r3])/8 - (cG[0, r3]*cG[1, r2]*cG[r2, r1])/
         4 - (cG[0, r2]*cG[1, r3]*cG[r2, r1])/8 + 
        (cG[1, r2]*cG[1, r3]*cG[r2, r1])/4 + (cG[0, r3]*cG[1, r2]*cG[r3, r1])/
         8 - (cG[1, r2]*cG[1, r3]*cG[r3, r1])/8 + 
        (cG[0, r3]*cG[r2, r1]*cG[r3, r2])/8 - 
        (cG[1, r3]*cG[r2, r1]*cG[r3, r2])/8 - 
        (cG[0, r3]*cG[r3, r1]*cG[r3, r2])/8 + 
        (cG[1, r3]*cG[r3, r1]*cG[r3, r2])/8 - (cG[0, r2]*cG[0, 0, r1])/8 + 
        (cG[0, r3]*cG[0, 0, r1])/8 + (cG[1, r2]*cG[0, 0, r1])/8 + 
        (cG[0, r1]*cG[0, 0, r2])/8 + (cG[1, r1]*cG[0, 0, r2])/8 - 
        (cG[1, r3]*cG[0, 0, r2])/8 - (cG[r2, r1]*cG[0, 0, r2])/8 - 
        (cG[0, r1]*cG[0, 0, r3])/8 - (cG[1, r1]*cG[0, 0, r3])/4 + 
        (cG[1, r2]*cG[0, 0, r3])/8 + (cG[r3, r1]*cG[0, 0, r3])/8 + 
        (cG[0, r2]*cG[0, 1, r1])/8 - (cG[0, r3]*cG[0, 1, r1])/8 - 
        (cG[1, r2]*cG[0, 1, r1])/8 - (cG[0, r3]*cG[0, 1, r2])/4 + 
        (cG[1, r3]*cG[0, 1, r2])/4 + (cG[0, r1]*cG[0, 1, r3])/8 + 
        (cG[1, r1]*cG[0, 1, r3])/4 - (cG[1, r2]*cG[0, 1, r3])/8 - 
        (cG[r3, r1]*cG[0, 1, r3])/8 - (cG[0, r1]*cG[0, r3, r2])/8 + 
        (cG[0, r3]*cG[0, r3, r2])/8 - (cG[1, r1]*cG[0, r3, r2])/8 - 
        (cG[1, r3]*cG[0, r3, r2])/8 + (cG[r2, r1]*cG[0, r3, r2])/8 - 
        (cG[0, r2]*cG[1, 0, r1])/8 + (cG[0, r3]*cG[1, 0, r1])/4 + 
        (cG[1, r2]*cG[1, 0, r1])/8 - (cG[1, r3]*cG[1, 0, r1])/8 - 
        (cG[1, r1]*cG[1, 0, r2])/4 + (cG[r2, r1]*cG[1, 0, r2])/4 - 
        (cG[0, r1]*cG[1, 0, r3])/8 + (cG[1, r1]*cG[1, 0, r3])/8 + 
        (cG[1, r2]*cG[1, 0, r3])/8 - (cG[r3, r1]*cG[1, 0, r3])/8 + 
        (cG[0, r3]*cG[1, 1, r1])/8 - (cG[1, r3]*cG[1, 1, r1])/8 - 
        (cG[1, r1]*cG[1, 1, r3])/8 + (cG[r3, r1]*cG[1, 1, r3])/8 + 
        (cG[0, r2]*cG[1, r2, r1])/8 - (cG[r3, r2]*cG[1, r2, r1])/8 - 
        (cG[0, r3]*cG[1, r3, r1])/4 - (cG[1, r2]*cG[1, r3, r1])/8 + 
        (cG[1, r3]*cG[1, r3, r1])/4 + (cG[r3, r2]*cG[1, r3, r1])/8 + 
        (cG[1, r1]*cG[1, r3, r2])/4 - (cG[r2, r1]*cG[1, r3, r2])/4 + 
        (cG[0, r2]*cG[r2, 0, r1])/8 + (cG[1, r3]*cG[r2, 0, r1])/8 - 
        (cG[r3, r2]*cG[r2, 0, r1])/8 - (cG[0, r2]*cG[r2, 1, r1])/8 + 
        (cG[0, r3]*cG[r2, 1, r1])/4 - (cG[1, r3]*cG[r2, 1, r1])/4 + 
        (cG[r3, r2]*cG[r2, 1, r1])/8 - (cG[0, r3]*cG[r2, r3, r1])/8 + 
        (cG[1, r3]*cG[r2, r3, r1])/8 - (cG[0, r3]*cG[r3, 0, r1])/8 - 
        (cG[1, r2]*cG[r3, 0, r1])/8 + (cG[1, r3]*cG[r3, 0, r1])/8 + 
        (cG[r3, r2]*cG[r3, 0, r1])/8 + (cG[1, r2]*cG[r3, 1, r1])/8 - 
        (cG[r3, r2]*cG[r3, 1, r1])/8 + (cG[0, r3]*cG[r3, r3, r1])/8 - 
        (cG[1, r3]*cG[r3, r3, r1])/8 - cG[0, 0, 0, r2]/8 + 
        cG[0, 0, 0, r3]/8 - cG[0, 0, 1, r3]/8 + cG[0, 0, r3, r2]/8 + 
        cG[0, 1, 0, r2]/4 - cG[0, 1, 0, r3]/8 + cG[0, 1, 1, r3]/8 - 
        cG[0, 1, r3, r2]/4 - cG[1, 0, 0, r1]/8 + cG[1, 0, 0, r3]/8 + 
        cG[1, 0, 1, r1]/8 - cG[1, 0, 1, r3]/8 - cG[1, 1, 0, r1]/8 + 
        cG[1, 1, r3, r1]/8 - cG[1, r2, 0, r1]/8 + cG[1, r2, r3, r1]/8 + 
        cG[1, r3, 0, r1]/4 - cG[1, r3, 1, r1]/8 - cG[1, r3, r3, r1]/8 - 
        cG[r2, 0, 0, r1]/8 + cG[r2, 0, 1, r1]/8 - cG[r2, 1, 0, r1]/8 + 
        cG[r2, 1, r3, r1]/8 + cG[r2, r3, 0, r1]/8 - cG[r2, r3, 1, r1]/8 + 
        cG[r3, 0, 0, r1]/8 - cG[r3, 0, 1, r1]/8 - cG[r3, r3, 0, r1]/8 + 
        cG[r3, r3, 1, r1]/8 + Z[3]/4) + Z[3]/8)
 
hTilde[3, {0, 1, 0}, {1, -1, 1, -1}] = -(cG[0, r1]*cG[1, r2]*cG[1, r3])/16 + 
    (cG[1, r1]*cG[1, r2]*cG[1, r3])/16 + (cG[0, r1]*cG[1, r3]*cG[r3, r2])/
     16 - (cG[1, r1]*cG[1, r3]*cG[r3, r2])/16 - (cG[1, r1]*cG[0, 1, r3])/16 + 
    (cG[1, r2]*cG[0, 1, r3])/8 + (cG[r3, r1]*cG[0, 1, r3])/16 - 
    (cG[r3, r2]*cG[0, 1, r3])/8 + (cG[1, r3]*cG[1, 0, r1])/16 - 
    (cG[1, r3]*cG[1, 0, r2])/16 + (cG[0, r1]*cG[1, 1, r2])/16 - 
    (cG[1, r1]*cG[1, 1, r2])/16 - (cG[1, r2]*cG[1, 1, r3])/16 + 
    (cG[r3, r2]*cG[1, 1, r3])/16 - (cG[1, r3]*cG[r3, 0, r1])/16 + 
    (cG[1, r3]*cG[r3, 0, r2])/16 - (cG[0, r1]*cG[r3, 1, r2])/16 + 
    (cG[1, r1]*cG[r3, 1, r2])/16 - cG[1, 0, 1, r2]/16 - cG[1, 1, 0, r1]/16 + 
    cG[1, 1, 0, r2]/16 + cG[1, 1, 1, r2]/16 + cG[r3, 0, 1, r2]/16 + 
    cG[r3, 1, 0, r1]/16 - cG[r3, 1, 0, r2]/16 - cG[r3, 1, 1, r2]/16 + 
    ((cG[0, r1]*cG[0, r3]*cG[1, r2])/16 - (cG[0, r3]*cG[1, r1]*cG[1, r2])/
       16 - (cG[0, r2]*cG[1, r1]*cG[1, r3])/16 + 
      (cG[0, r2]*cG[1, r3]*cG[r3, r1])/16 - (cG[0, r1]*cG[0, r3]*cG[r3, r2])/
       16 + (cG[0, r3]*cG[1, r1]*cG[r3, r2])/16 + 
      (cG[1, r1]*cG[1, r3]*cG[r3, r2])/16 - (cG[1, r3]*cG[r3, r1]*cG[r3, r2])/
       16 - (cG[1, r1]*cG[0, 0, r2])/16 + (cG[r3, r1]*cG[0, 0, r2])/16 + 
      (cG[1, r1]*cG[0, 0, r3])/16 - (cG[1, r2]*cG[0, 0, r3])/8 - 
      (cG[r3, r1]*cG[0, 0, r3])/16 + (cG[r3, r2]*cG[0, 0, r3])/8 + 
      (cG[1, r1]*cG[0, 1, r2])/8 - (cG[r3, r1]*cG[0, 1, r2])/8 + 
      (cG[1, r1]*cG[0, 1, r3])/16 - (cG[1, r2]*cG[0, 1, r3])/16 - 
      (cG[r3, r1]*cG[0, 1, r3])/16 + (cG[r3, r2]*cG[0, 1, r3])/16 + 
      (cG[0, r2]*cG[1, 0, r1])/16 - (cG[0, r3]*cG[1, 0, r1])/16 - 
      (cG[r3, r2]*cG[1, 0, r1])/16 - (cG[0, r1]*cG[1, 0, r2])/16 + 
      (cG[0, r3]*cG[1, 0, r2])/16 + (cG[1, r1]*cG[1, 0, r2])/16 + 
      (cG[1, r3]*cG[1, 0, r2])/16 - (cG[1, r1]*cG[1, 0, r3])/16 + 
      (cG[1, r2]*cG[1, 0, r3])/8 + (cG[r3, r1]*cG[1, 0, r3])/16 - 
      (cG[r3, r2]*cG[1, 0, r3])/8 + (cG[0, r2]*cG[1, 1, r1])/16 + 
      (cG[0, r3]*cG[1, 1, r1])/16 - (cG[1, r2]*cG[1, 1, r1])/8 + 
      (cG[r3, r2]*cG[1, 1, r1])/16 - (cG[0, r1]*cG[1, 1, r2])/16 - 
      (cG[0, r3]*cG[1, 1, r2])/16 + (cG[1, r1]*cG[1, 1, r2])/16 + 
      (cG[1, r3]*cG[1, 1, r2])/16 - (cG[0, r2]*cG[1, r2, r1])/16 + 
      (cG[1, r2]*cG[1, r2, r1])/8 - (cG[1, r3]*cG[1, r2, r1])/16 + 
      (cG[0, r1]*cG[1, r3, r2])/16 - (cG[1, r1]*cG[1, r3, r2])/16 - 
      (cG[1, r3]*cG[1, r3, r2])/16 - (cG[0, r2]*cG[r3, 0, r1])/16 + 
      (cG[0, r3]*cG[r3, 0, r1])/16 + (cG[r3, r2]*cG[r3, 0, r1])/16 + 
      (cG[0, r1]*cG[r3, 0, r2])/16 - (cG[0, r3]*cG[r3, 0, r2])/16 - 
      (cG[1, r3]*cG[r3, 0, r2])/16 - (cG[r3, r1]*cG[r3, 0, r2])/16 - 
      (cG[0, r2]*cG[r3, 1, r1])/16 - (cG[0, r3]*cG[r3, 1, r1])/16 + 
      (cG[1, r2]*cG[r3, 1, r1])/8 - (cG[r3, r2]*cG[r3, 1, r1])/16 + 
      (cG[0, r1]*cG[r3, 1, r2])/16 + (cG[0, r3]*cG[r3, 1, r2])/16 - 
      (3*cG[1, r1]*cG[r3, 1, r2])/16 - (cG[1, r3]*cG[r3, 1, r2])/16 + 
      (cG[r3, r1]*cG[r3, 1, r2])/8 + (cG[0, r2]*cG[r3, r2, r1])/16 - 
      (cG[1, r2]*cG[r3, r2, r1])/8 + (cG[1, r3]*cG[r3, r2, r1])/16 - 
      (cG[0, r1]*cG[r3, r3, r2])/16 + (cG[1, r1]*cG[r3, r3, r2])/16 + 
      (cG[1, r3]*cG[r3, r3, r2])/16 - cG[1, 0, 1, r2]/16 + 
      cG[1, 0, r3, r2]/16 - cG[1, 1, 0, r2]/16 - cG[1, 1, 1, r2]/16 + 
      cG[1, 1, r2, r1]/16 - cG[1, 1, r3, r2]/16 + cG[1, r2, 0, r1]/16 - 
      cG[1, r2, 1, r1]/16 - cG[1, r3, 0, r2]/16 + cG[1, r3, 1, r2]/8 + 
      cG[r3, 0, 1, r2]/16 - cG[r3, 0, r3, r2]/16 + cG[r3, 1, 0, r2]/16 + 
      cG[r3, 1, 1, r2]/16 - cG[r3, 1, r2, r1]/16 + cG[r3, 1, r3, r2]/16 - 
      cG[r3, r2, 0, r1]/16 + cG[r3, r2, 1, r1]/16 + cG[r3, r3, 0, r2]/16 - 
      cG[r3, r3, 1, r2]/8)*Rc[4, 5, 6] + 
    Rc[2, 3, 4]*(-(cG[0, r1]*cG[1, r2]*cG[1, r3])/16 + 
      (cG[1, r1]*cG[1, r2]*cG[1, r3])/16 + (cG[0, r1]*cG[1, r3]*cG[r3, r2])/
       16 - (cG[1, r1]*cG[1, r3]*cG[r3, r2])/16 + (cG[1, r3]*cG[1, 0, r2])/
       16 + (cG[0, r1]*cG[1, 1, r2])/16 - (cG[1, r1]*cG[1, 1, r2])/16 - 
      (cG[1, r3]*cG[1, 1, r2])/8 + (cG[1, r2]*cG[1, 1, r3])/16 - 
      (cG[r3, r2]*cG[1, 1, r3])/16 - (cG[1, r3]*cG[r3, 0, r2])/16 - 
      (cG[0, r1]*cG[r3, 1, r2])/16 + (cG[1, r1]*cG[r3, 1, r2])/16 + 
      (cG[1, r3]*cG[r3, 1, r2])/8 - cG[1, 0, 1, r2]/16 - cG[1, 1, 0, r2]/16 + 
      (3*cG[1, 1, 1, r2])/16 + cG[r3, 0, 1, r2]/16 + cG[r3, 1, 0, r2]/16 - 
      (3*cG[r3, 1, 1, r2])/16 + ((cG[0, r1]*cG[0, r3]*cG[1, r2])/16 - 
        (cG[0, r3]*cG[1, r1]*cG[1, r2])/16 + (cG[0, r2]*cG[1, r1]*cG[1, r3])/
         16 + (cG[0, r1]*cG[1, r2]*cG[1, r3])/16 - 
        (cG[1, r1]*cG[1, r2]*cG[1, r3])/16 - (cG[0, r2]*cG[1, r3]*cG[r3, r1])/
         16 - (cG[0, r1]*cG[0, r3]*cG[r3, r2])/16 + 
        (cG[0, r3]*cG[1, r1]*cG[r3, r2])/16 - 
        (cG[0, r1]*cG[1, r3]*cG[r3, r2])/16 + 
        (cG[1, r3]*cG[r3, r1]*cG[r3, r2])/16 - (cG[1, r2]*cG[0, 0, r1])/16 + 
        (cG[r3, r2]*cG[0, 0, r1])/16 + (cG[1, r1]*cG[0, 0, r2])/16 - 
        (cG[r3, r1]*cG[0, 0, r2])/16 + (cG[1, r2]*cG[0, 1, r1])/16 - 
        (cG[r3, r2]*cG[0, 1, r1])/16 - (cG[1, r1]*cG[0, 1, r2])/8 + 
        (cG[r3, r1]*cG[0, 1, r2])/8 - (cG[1, r2]*cG[0, 1, r3])/16 + 
        (cG[r3, r2]*cG[0, 1, r3])/16 - (cG[0, r2]*cG[1, 0, r1])/16 + 
        (cG[1, r2]*cG[1, 0, r1])/16 - (cG[1, r3]*cG[1, 0, r1])/16 - 
        (cG[0, r3]*cG[1, 0, r2])/16 - (cG[0, r2]*cG[1, 1, r1])/16 + 
        (cG[1, r2]*cG[1, 1, r1])/16 - (cG[0, r1]*cG[1, 1, r2])/16 + 
        (cG[0, r3]*cG[1, 1, r2])/16 + (cG[1, r1]*cG[1, 1, r2])/16 + 
        (cG[0, r2]*cG[1, r2, r1])/16 - (cG[1, r2]*cG[1, r2, r1])/8 + 
        (cG[1, r3]*cG[1, r2, r1])/16 - (cG[0, r1]*cG[1, r3, r2])/16 + 
        (cG[1, r1]*cG[1, r3, r2])/16 + (cG[1, r3]*cG[1, r3, r2])/16 + 
        (cG[0, r2]*cG[r3, 0, r1])/16 + (cG[1, r3]*cG[r3, 0, r1])/16 - 
        (cG[r3, r2]*cG[r3, 0, r1])/16 + (cG[0, r3]*cG[r3, 0, r2])/16 - 
        (cG[1, r1]*cG[r3, 0, r2])/16 + (cG[r3, r1]*cG[r3, 0, r2])/16 + 
        (cG[0, r2]*cG[r3, 1, r1])/16 - (cG[1, r2]*cG[r3, 1, r1])/8 + 
        (cG[r3, r2]*cG[r3, 1, r1])/16 + (cG[0, r1]*cG[r3, 1, r2])/16 - 
        (cG[0, r3]*cG[r3, 1, r2])/16 + (cG[1, r1]*cG[r3, 1, r2])/16 - 
        (cG[r3, r1]*cG[r3, 1, r2])/8 - (cG[0, r2]*cG[r3, r2, r1])/16 + 
        (cG[1, r2]*cG[r3, r2, r1])/8 - (cG[1, r3]*cG[r3, r2, r1])/16 + 
        (cG[0, r1]*cG[r3, r3, r2])/16 - (cG[1, r1]*cG[r3, r3, r2])/16 - 
        (cG[1, r3]*cG[r3, r3, r2])/16 + cG[1, 0, 0, r1]/16 + 
        cG[1, 0, 0, r2]/16 - cG[1, 0, 1, r1]/16 + (3*cG[1, 0, 1, r2])/16 - 
        cG[1, 0, r3, r2]/16 + cG[1, 1, 0, r1]/16 - cG[1, 1, 0, r2]/16 - 
        cG[1, 1, 1, r2]/8 - cG[1, 1, r2, r1]/16 + cG[1, 1, r3, r2]/16 - 
        cG[1, r2, 0, r1]/16 + cG[1, r2, 1, r1]/16 + cG[1, r3, 0, r2]/16 - 
        cG[1, r3, 1, r2]/8 - cG[r3, 0, 0, r1]/16 - cG[r3, 0, 0, r2]/16 + 
        cG[r3, 0, 1, r1]/16 - (3*cG[r3, 0, 1, r2])/16 + 
        cG[r3, 0, r3, r2]/16 - cG[r3, 1, 0, r1]/16 + cG[r3, 1, 0, r2]/16 + 
        cG[r3, 1, 1, r2]/8 + cG[r3, 1, r2, r1]/16 - cG[r3, 1, r3, r2]/16 + 
        cG[r3, r2, 0, r1]/16 - cG[r3, r2, 1, r1]/16 - cG[r3, r3, 0, r2]/16 + 
        cG[r3, r3, 1, r2]/8)*Rc[4, 5, 6]) + 
    R[3, 4, 5]*(-(cG[0, r1]*cG[0, r2]*cG[1, r3])/16 - 
      (cG[0, r2]*cG[1, r1]*cG[1, r3])/16 + (cG[0, r1]*cG[1, r2]*cG[1, r3])/
       8 + (cG[0, r2]*cG[1, r3]*cG[r2, r1])/16 - 
      (cG[0, r1]*cG[1, r3]*cG[r3, r2])/16 + (cG[1, r1]*cG[1, r3]*cG[r3, r2])/
       16 - (cG[1, r1]*cG[0, 0, r2])/16 + (cG[1, r3]*cG[0, 0, r2])/16 - 
      (cG[0, r1]*cG[0, 1, r2])/16 + (cG[r2, r1]*cG[0, 1, r2])/16 + 
      (cG[0, r1]*cG[0, 1, r3])/16 + (cG[1, r1]*cG[0, 1, r3])/16 - 
      (cG[1, r2]*cG[0, 1, r3])/8 - (cG[r3, r1]*cG[0, 1, r3])/8 + 
      (cG[r3, r2]*cG[0, 1, r3])/8 + (cG[0, r2]*cG[1, 0, r1])/16 - 
      (cG[1, r2]*cG[1, 0, r1])/16 - (cG[1, r3]*cG[1, 0, r1])/16 + 
      (cG[1, r1]*cG[1, 0, r2])/16 - (cG[r2, r1]*cG[1, 0, r2])/16 + 
      (cG[0, r2]*cG[1, 1, r1])/16 - (cG[1, r2]*cG[1, 1, r1])/16 + 
      (cG[1, r1]*cG[1, 1, r2])/16 - (cG[r2, r1]*cG[1, 1, r2])/16 - 
      (cG[0, r1]*cG[1, 1, r3])/16 + (cG[0, r2]*cG[1, 1, r3])/16 + 
      (cG[r2, r1]*cG[1, 1, r3])/16 - (cG[r3, r2]*cG[1, 1, r3])/16 - 
      (cG[0, r2]*cG[1, r2, r1])/16 - (cG[1, r3]*cG[1, r2, r1])/16 - 
      (cG[1, r2]*cG[r2, 0, r1])/16 - (cG[1, r3]*cG[r2, 0, r1])/16 + 
      (cG[1, r2]*cG[r2, 1, r1])/16 - (cG[1, r3]*cG[r2, 1, r1])/16 + 
      (cG[1, r3]*cG[r3, 0, r1])/8 - (cG[1, r3]*cG[r3, 0, r2])/16 + 
      (cG[0, r1]*cG[r3, 1, r2])/16 - (cG[1, r1]*cG[r3, 1, r2])/16 + 
      cG[0, 0, 1, r2]/16 - cG[0, 0, 1, r3]/16 - cG[0, 1, 0, r2]/16 - 
      cG[0, 1, 1, r2]/16 + cG[1, 0, 1, r3]/16 + cG[1, 1, 0, r1]/16 + 
      cG[1, 1, r2, r1]/16 + cG[1, r2, 0, r1]/16 + cG[1, r2, 1, r1]/16 + 
      cG[r2, 1, 0, r1]/8 - cG[r3, 0, 1, r2]/16 - cG[r3, 1, 0, r1]/8 + 
      cG[r3, 1, 0, r2]/16 + cG[r3, 1, 1, r2]/16 + 
      Rc[2, 3, 4]*((cG[0, r1]*cG[0, r2]*cG[1, r3])/16 + 
        (cG[0, r2]*cG[1, r1]*cG[1, r3])/16 - (cG[1, r1]*cG[1, r2]*cG[1, r3])/
         8 - (cG[0, r2]*cG[1, r3]*cG[r2, r1])/16 + 
        (cG[1, r2]*cG[1, r3]*cG[r2, r1])/8 - (cG[0, r1]*cG[1, r3]*cG[r3, r2])/
         16 + (cG[1, r1]*cG[1, r3]*cG[r3, r2])/16 - (cG[1, r3]*cG[0, 0, r1])/
         16 + (cG[1, r1]*cG[0, 0, r2])/16 - (cG[1, r3]*cG[0, 0, r2])/16 + 
        (cG[1, r3]*cG[0, 1, r1])/16 - (cG[0, r1]*cG[0, 1, r2])/16 - 
        (cG[1, r1]*cG[0, 1, r2])/8 + (cG[1, r3]*cG[0, 1, r2])/8 + 
        (cG[r2, r1]*cG[0, 1, r2])/16 - (cG[0, r2]*cG[1, 0, r1])/16 + 
        (cG[1, r2]*cG[1, 0, r1])/16 - (cG[1, r3]*cG[1, 0, r1])/16 - 
        (cG[1, r1]*cG[1, 0, r2])/16 + (cG[r2, r1]*cG[1, 0, r2])/16 - 
        (cG[0, r2]*cG[1, 1, r1])/16 + (cG[1, r2]*cG[1, 1, r1])/16 + 
        (3*cG[1, r1]*cG[1, 1, r2])/16 - (3*cG[r2, r1]*cG[1, 1, r2])/16 + 
        (cG[0, r1]*cG[1, 1, r3])/16 - (cG[0, r2]*cG[1, 1, r3])/16 - 
        (cG[r2, r1]*cG[1, 1, r3])/16 + (cG[r3, r2]*cG[1, 1, r3])/16 + 
        (cG[0, r2]*cG[1, r2, r1])/16 - (cG[1, r2]*cG[1, r2, r1])/8 + 
        (cG[1, r3]*cG[1, r2, r1])/16 - (cG[1, r2]*cG[r2, 0, r1])/16 + 
        (cG[1, r3]*cG[r2, 0, r1])/16 + (cG[1, r2]*cG[r2, 1, r1])/16 - 
        (cG[1, r3]*cG[r2, 1, r1])/16 + (cG[1, r3]*cG[r3, 0, r2])/16 + 
        (cG[0, r1]*cG[r3, 1, r2])/16 - (cG[1, r1]*cG[r3, 1, r2])/16 - 
        (cG[1, r3]*cG[r3, 1, r2])/8 + cG[0, 0, 1, r2]/16 + 
        cG[0, 1, 0, r2]/16 - (3*cG[0, 1, 1, r2])/16 + cG[1, 0, 0, r1]/16 - 
        cG[1, 0, 1, r1]/16 + cG[1, 1, 0, r1]/16 - cG[1, 1, r2, r1]/16 - 
        cG[1, r2, 0, r1]/16 + cG[1, r2, 1, r1]/16 - cG[r3, 0, 1, r2]/16 - 
        cG[r3, 1, 0, r2]/16 + (3*cG[r3, 1, 1, r2])/16 + 
        Rc[4, 5, 6]*(-(cG[0, r1]*cG[0, r2]*cG[0, r3])/16 + 
          (cG[0, r3]*cG[1, r1]*cG[1, r2])/16 + (cG[0, r1]*cG[0, r2]*
            cG[1, r3])/16 - (cG[0, r2]*cG[1, r1]*cG[1, r3])/8 - 
          (cG[0, r1]*cG[1, r2]*cG[1, r3])/8 + (cG[1, r1]*cG[1, r2]*cG[1, r3])/
           8 + (cG[0, r2]*cG[0, r3]*cG[r2, r1])/16 - 
          (cG[0, r3]*cG[1, r2]*cG[r2, r1])/16 - (cG[0, r2]*cG[1, r3]*
            cG[r2, r1])/8 + (cG[0, r2]*cG[1, r3]*cG[r3, r1])/8 + 
          (cG[0, r1]*cG[0, r3]*cG[r3, r2])/16 - (cG[0, r3]*cG[1, r1]*
            cG[r3, r2])/16 + (cG[0, r1]*cG[1, r3]*cG[r3, r2])/16 + 
          (cG[1, r3]*cG[r2, r1]*cG[r3, r2])/16 - 
          (cG[1, r3]*cG[r3, r1]*cG[r3, r2])/8 - (cG[0, r2]*cG[0, 0, r1])/16 + 
          (cG[0, r3]*cG[0, 0, r1])/16 + (cG[1, r2]*cG[0, 0, r1])/8 - 
          (cG[r3, r2]*cG[0, 0, r1])/16 + (cG[0, r1]*cG[0, 0, r2])/8 + 
          (cG[0, r3]*cG[0, 0, r2])/16 - (cG[1, r3]*cG[0, 0, r2])/8 - 
          (3*cG[r2, r1]*cG[0, 0, r2])/16 + (cG[r3, r1]*cG[0, 0, r2])/8 + 
          (cG[0, r2]*cG[0, 1, r1])/16 - (cG[0, r3]*cG[0, 1, r1])/16 - 
          (cG[1, r2]*cG[0, 1, r1])/8 + (cG[r3, r2]*cG[0, 1, r1])/16 + 
          (cG[0, r1]*cG[0, 1, r2])/16 - (cG[0, r3]*cG[0, 1, r2])/16 + 
          (3*cG[1, r1]*cG[0, 1, r2])/16 + (cG[r2, r1]*cG[0, 1, r2])/16 - 
          (cG[r3, r1]*cG[0, 1, r2])/4 - (cG[0, r1]*cG[0, 1, r3])/16 + 
          (cG[0, r2]*cG[0, 1, r3])/16 + (cG[r2, r1]*cG[0, 1, r3])/16 - 
          (cG[r3, r2]*cG[0, 1, r3])/16 - (cG[0, r1]*cG[0, r3, r2])/16 + 
          (cG[1, r3]*cG[0, r3, r2])/16 + (cG[r2, r1]*cG[0, r3, r2])/16 + 
          (cG[0, r2]*cG[1, 0, r1])/16 - (cG[1, r2]*cG[1, 0, r1])/16 + 
          (cG[1, r3]*cG[1, 0, r1])/8 - (cG[0, r1]*cG[1, 0, r2])/8 - 
          (cG[1, r1]*cG[1, 0, r2])/16 + (cG[1, r3]*cG[1, 0, r2])/8 + 
          (cG[r2, r1]*cG[1, 0, r2])/16 + (cG[0, r2]*cG[1, 1, r1])/8 - 
          (cG[1, r2]*cG[1, 1, r1])/8 - (cG[1, r1]*cG[1, 1, r2])/8 + 
          (cG[r2, r1]*cG[1, 1, r2])/8 + (3*cG[1, r2]*cG[1, r2, r1])/16 - 
          (cG[1, r3]*cG[1, r2, r1])/8 + (cG[0, r1]*cG[1, r3, r2])/8 - 
          (cG[1, r1]*cG[1, r3, r2])/16 - (cG[1, r3]*cG[1, r3, r2])/8 - 
          (cG[r2, r1]*cG[1, r3, r2])/16 + (cG[0, r2]*cG[r2, 0, r1])/8 - 
          (cG[0, r3]*cG[r2, 0, r1])/16 + (cG[1, r2]*cG[r2, 0, r1])/16 + 
          (cG[1, r3]*cG[r2, 0, r1])/16 - (cG[r3, r2]*cG[r2, 0, r1])/16 + 
          (cG[0, r2]*cG[r2, 1, r1])/16 + (cG[0, r3]*cG[r2, 1, r1])/16 - 
          (3*cG[1, r2]*cG[r2, 1, r1])/16 + (cG[r3, r2]*cG[r2, 1, r1])/16 - 
          (cG[0, r2]*cG[r2, r2, r1])/16 + (cG[1, r2]*cG[r2, r2, r1])/8 - 
          (cG[1, r3]*cG[r2, r2, r1])/16 - (cG[0, r2]*cG[r3, 0, r1])/8 - 
          (cG[1, r3]*cG[r3, 0, r1])/8 + (cG[r3, r2]*cG[r3, 0, r1])/8 - 
          (cG[0, r3]*cG[r3, 0, r2])/16 + (cG[1, r1]*cG[r3, 0, r2])/16 + 
          (cG[r2, r1]*cG[r3, 0, r2])/16 - (cG[r3, r1]*cG[r3, 0, r2])/8 - 
          (cG[0, r2]*cG[r3, 1, r1])/8 + (cG[1, r2]*cG[r3, 1, r1])/4 - 
          (cG[r3, r2]*cG[r3, 1, r1])/8 - (cG[0, r1]*cG[r3, 1, r2])/16 + 
          (cG[0, r3]*cG[r3, 1, r2])/16 - (cG[1, r1]*cG[r3, 1, r2])/16 - 
          (cG[r2, r1]*cG[r3, 1, r2])/8 + (cG[r3, r1]*cG[r3, 1, r2])/4 + 
          (cG[0, r2]*cG[r3, r2, r1])/8 - (cG[1, r2]*cG[r3, r2, r1])/4 + 
          (cG[1, r3]*cG[r3, r2, r1])/8 - (cG[0, r1]*cG[r3, r3, r2])/16 + 
          (cG[1, r1]*cG[r3, r3, r2])/16 + (cG[1, r3]*cG[r3, r3, r2])/16 - 
          (3*cG[0, 0, 0, r2])/16 + cG[0, 0, 1, r2]/16 + cG[0, 0, r3, r2]/16 + 
          cG[0, 1, 0, r2]/16 + cG[0, 1, 1, r2]/8 - cG[0, 1, r3, r2]/16 + 
          cG[0, r3, 0, r2]/16 - cG[0, r3, 1, r2]/8 - cG[1, 0, 0, r1]/8 + 
          cG[1, 0, 0, r2]/8 + cG[1, 0, 1, r1]/8 - cG[1, 0, 1, r2]/4 - 
          cG[1, 1, 0, r1]/8 + cG[1, 1, r2, r1]/8 + cG[1, r2, 0, r1]/16 - 
          cG[1, r2, 1, r1]/8 + cG[1, r2, r2, r1]/16 - cG[1, r3, 0, r2]/8 + 
          cG[1, r3, 1, r2]/4 - cG[r2, 0, 0, r1]/16 + cG[r2, 0, 1, r1]/16 - 
          cG[r2, 1, 0, r1]/8 + cG[r2, 1, r2, r1]/8 + cG[r2, r2, 0, r1]/16 - 
          cG[r2, r2, 1, r1]/16 + cG[r3, 0, 0, r1]/8 + cG[r3, 0, 0, r2]/16 - 
          cG[r3, 0, 1, r1]/8 + (3*cG[r3, 0, 1, r2])/16 - cG[r3, 0, r3, r2]/
           16 + cG[r3, 1, 0, r1]/8 - cG[r3, 1, 0, r2]/16 - 
          cG[r3, 1, 1, r2]/8 - cG[r3, 1, r2, r1]/8 + cG[r3, 1, r3, r2]/16 - 
          cG[r3, r2, 0, r1]/8 + cG[r3, r2, 1, r1]/8 + cG[r3, r3, 0, r2]/16 - 
          cG[r3, r3, 1, r2]/8 - Z[3]/8)) + Rc[2, 3, 6]*
       (-(cG[0, r1]*cG[0, r3]*cG[1, r2])/8 + (cG[0, r3]*cG[1, r1]*cG[1, r2])/
         8 + (cG[0, r1]*cG[0, r2]*cG[1, r3])/8 - 
        (cG[0, r1]*cG[1, r2]*cG[1, r3])/8 - (cG[0, r2]*cG[1, r3]*cG[r2, r1])/
         8 + (cG[0, r1]*cG[0, r3]*cG[r3, r2])/8 - 
        (cG[0, r3]*cG[1, r1]*cG[r3, r2])/8 - (cG[0, r2]*cG[0, 0, r1])/8 + 
        (cG[0, r3]*cG[0, 0, r1])/8 + (cG[1, r2]*cG[0, 0, r1])/8 + 
        (cG[0, r1]*cG[0, 0, r2])/8 + (cG[1, r1]*cG[0, 0, r2])/8 - 
        (cG[1, r3]*cG[0, 0, r2])/8 - (cG[r2, r1]*cG[0, 0, r2])/8 - 
        (cG[0, r1]*cG[0, 0, r3])/8 + (cG[1, r2]*cG[0, 0, r3])/8 + 
        (cG[r3, r1]*cG[0, 0, r3])/8 - (cG[r3, r2]*cG[0, 0, r3])/8 + 
        (cG[0, r2]*cG[0, 1, r1])/8 - (cG[0, r3]*cG[0, 1, r1])/8 - 
        (cG[1, r2]*cG[0, 1, r1])/8 - (cG[0, r1]*cG[0, 1, r3])/8 + 
        (cG[1, r2]*cG[0, 1, r3])/8 + (cG[r3, r1]*cG[0, 1, r3])/8 - 
        (cG[r3, r2]*cG[0, 1, r3])/8 - (cG[0, r2]*cG[1, 0, r1])/8 + 
        (cG[1, r2]*cG[1, 0, r1])/8 + (cG[1, r3]*cG[1, 0, r1])/8 - 
        (cG[1, r1]*cG[1, 0, r2])/4 + (cG[r2, r1]*cG[1, 0, r2])/4 + 
        (cG[0, r1]*cG[1, 0, r3])/8 - (cG[1, r2]*cG[1, 0, r3])/8 - 
        (cG[r3, r1]*cG[1, 0, r3])/8 + (cG[r3, r2]*cG[1, 0, r3])/8 + 
        (cG[0, r2]*cG[1, r2, r1])/8 + (cG[0, r2]*cG[r2, 0, r1])/8 + 
        (cG[1, r3]*cG[r2, 0, r1])/8 - (cG[0, r2]*cG[r2, 1, r1])/8 - 
        (cG[0, r3]*cG[r3, 0, r1])/8 - (cG[1, r3]*cG[r3, 0, r1])/8 - 
        (cG[0, r1]*cG[r3, 0, r2])/8 + (cG[1, r1]*cG[r3, 0, r2])/8 + 
        (cG[1, r3]*cG[r3, 0, r2])/8 + (cG[0, r3]*cG[r3, 1, r1])/8 - 
        cG[0, 0, 0, r2]/8 + cG[0, 0, 0, r3]/8 + cG[0, 0, 1, r3]/8 + 
        cG[0, 1, 0, r2]/4 - cG[0, 1, 0, r3]/8 - cG[1, 0, 0, r1]/8 - 
        cG[1, 0, 0, r3]/8 + cG[1, 0, 1, r1]/8 - cG[1, 0, 1, r3]/8 - 
        cG[1, 1, 0, r1]/8 + cG[1, 1, 0, r3]/8 - cG[1, r2, 0, r1]/8 - 
        cG[r2, 0, 0, r1]/8 + cG[r2, 0, 1, r1]/8 - cG[r2, 1, 0, r1]/8 + 
        cG[r3, 0, 0, r1]/8 + cG[r3, 0, 0, r2]/8 - cG[r3, 0, 1, r1]/8 + 
        cG[r3, 1, 0, r1]/8 - cG[r3, 1, 0, r2]/4 + Rc[4, 5, 6]*
         ((cG[0, r1]*cG[0, r3]*cG[1, r2])/8 - (cG[0, r3]*cG[1, r1]*cG[1, r2])/
           8 - (cG[0, r1]*cG[0, r2]*cG[1, r3])/8 + 
          (cG[0, r1]*cG[1, r2]*cG[1, r3])/8 + (cG[0, r2]*cG[1, r3]*
            cG[r2, r1])/8 - (cG[0, r1]*cG[0, r3]*cG[r3, r2])/8 + 
          (cG[0, r3]*cG[1, r1]*cG[r3, r2])/8 + (cG[0, r2]*cG[0, 0, r1])/8 - 
          (cG[0, r3]*cG[0, 0, r1])/8 - (cG[1, r2]*cG[0, 0, r1])/8 - 
          (cG[0, r1]*cG[0, 0, r2])/8 - (cG[1, r1]*cG[0, 0, r2])/8 + 
          (cG[1, r3]*cG[0, 0, r2])/8 + (cG[r2, r1]*cG[0, 0, r2])/8 + 
          (cG[0, r1]*cG[0, 0, r3])/8 - (cG[1, r2]*cG[0, 0, r3])/8 - 
          (cG[r3, r1]*cG[0, 0, r3])/8 + (cG[r3, r2]*cG[0, 0, r3])/8 - 
          (cG[0, r2]*cG[0, 1, r1])/8 + (cG[0, r3]*cG[0, 1, r1])/8 + 
          (cG[1, r2]*cG[0, 1, r1])/8 + (cG[0, r1]*cG[0, 1, r3])/8 - 
          (cG[1, r2]*cG[0, 1, r3])/8 - (cG[r3, r1]*cG[0, 1, r3])/8 + 
          (cG[r3, r2]*cG[0, 1, r3])/8 + (cG[0, r2]*cG[1, 0, r1])/8 - 
          (cG[1, r2]*cG[1, 0, r1])/8 - (cG[1, r3]*cG[1, 0, r1])/8 + 
          (cG[1, r1]*cG[1, 0, r2])/4 - (cG[r2, r1]*cG[1, 0, r2])/4 - 
          (cG[0, r1]*cG[1, 0, r3])/8 + (cG[1, r2]*cG[1, 0, r3])/8 + 
          (cG[r3, r1]*cG[1, 0, r3])/8 - (cG[r3, r2]*cG[1, 0, r3])/8 - 
          (cG[0, r2]*cG[1, r2, r1])/8 - (cG[0, r2]*cG[r2, 0, r1])/8 - 
          (cG[1, r3]*cG[r2, 0, r1])/8 + (cG[0, r2]*cG[r2, 1, r1])/8 + 
          (cG[0, r3]*cG[r3, 0, r1])/8 + (cG[1, r3]*cG[r3, 0, r1])/8 + 
          (cG[0, r1]*cG[r3, 0, r2])/8 - (cG[1, r1]*cG[r3, 0, r2])/8 - 
          (cG[1, r3]*cG[r3, 0, r2])/8 - (cG[0, r3]*cG[r3, 1, r1])/8 + 
          cG[0, 0, 0, r2]/8 - cG[0, 0, 0, r3]/8 - cG[0, 0, 1, r3]/8 - 
          cG[0, 1, 0, r2]/4 + cG[0, 1, 0, r3]/8 + cG[1, 0, 0, r1]/8 + 
          cG[1, 0, 0, r3]/8 - cG[1, 0, 1, r1]/8 + cG[1, 0, 1, r3]/8 + 
          cG[1, 1, 0, r1]/8 - cG[1, 1, 0, r3]/8 + cG[1, r2, 0, r1]/8 + 
          cG[r2, 0, 0, r1]/8 - cG[r2, 0, 1, r1]/8 + cG[r2, 1, 0, r1]/8 - 
          cG[r3, 0, 0, r1]/8 - cG[r3, 0, 0, r2]/8 + cG[r3, 0, 1, r1]/8 - 
          cG[r3, 1, 0, r1]/8 + cG[r3, 1, 0, r2]/4 - Z[3]/4) + Z[3]/4) + 
      Rc[4, 5, 6]*((cG[0, r1]*cG[0, r2]*cG[0, r3])/16 - 
        (cG[0, r1]*cG[0, r3]*cG[1, r2])/8 + (cG[0, r3]*cG[1, r1]*cG[1, r2])/
         16 + (cG[0, r2]*cG[1, r1]*cG[1, r3])/8 - 
        (cG[1, r1]*cG[1, r2]*cG[1, r3])/16 - (cG[0, r2]*cG[0, r3]*cG[r2, r1])/
         16 + (cG[0, r3]*cG[1, r2]*cG[r2, r1])/16 + 
        (cG[0, r2]*cG[1, r3]*cG[r2, r1])/16 - 
        (cG[1, r2]*cG[1, r3]*cG[r2, r1])/16 - 
        (cG[0, r2]*cG[1, r3]*cG[r3, r1])/8 + (cG[0, r1]*cG[0, r3]*cG[r3, r2])/
         16 - (cG[0, r3]*cG[1, r1]*cG[r3, r2])/16 - 
        (cG[1, r1]*cG[1, r3]*cG[r3, r2])/16 - 
        (cG[1, r3]*cG[r2, r1]*cG[r3, r2])/16 + 
        (cG[1, r3]*cG[r3, r1]*cG[r3, r2])/8 - (cG[0, r1]*cG[0, 0, r2])/16 - 
        (cG[0, r3]*cG[0, 0, r2])/16 + (cG[1, r1]*cG[0, 0, r2])/16 + 
        (cG[1, r3]*cG[0, 0, r2])/16 + (cG[r2, r1]*cG[0, 0, r2])/8 - 
        (cG[r3, r1]*cG[0, 0, r2])/8 - (cG[0, r1]*cG[0, 0, r3])/16 - 
        (cG[1, r1]*cG[0, 0, r3])/16 + (cG[1, r2]*cG[0, 0, r3])/8 + 
        (cG[r3, r1]*cG[0, 0, r3])/8 - (cG[r3, r2]*cG[0, 0, r3])/8 + 
        (cG[0, r1]*cG[0, 1, r2])/16 + (cG[0, r3]*cG[0, 1, r2])/16 - 
        (cG[1, r1]*cG[0, 1, r2])/8 - (cG[1, r3]*cG[0, 1, r2])/16 - 
        (3*cG[r2, r1]*cG[0, 1, r2])/16 + (cG[r3, r1]*cG[0, 1, r2])/4 - 
        (cG[0, r2]*cG[0, 1, r3])/16 - (cG[1, r1]*cG[0, 1, r3])/16 + 
        (cG[1, r2]*cG[0, 1, r3])/8 - (cG[r2, r1]*cG[0, 1, r3])/16 + 
        (cG[r3, r1]*cG[0, 1, r3])/8 - (cG[r3, r2]*cG[0, 1, r3])/16 + 
        (cG[0, r1]*cG[0, r3, r2])/16 - (cG[1, r3]*cG[0, r3, r2])/16 - 
        (cG[r2, r1]*cG[0, r3, r2])/16 - (cG[0, r2]*cG[1, 0, r1])/8 + 
        (cG[0, r3]*cG[1, 0, r1])/16 + (cG[1, r2]*cG[1, 0, r1])/16 + 
        (cG[r3, r2]*cG[1, 0, r1])/16 + (cG[0, r1]*cG[1, 0, r2])/8 - 
        (cG[1, r1]*cG[1, 0, r2])/16 - (cG[1, r3]*cG[1, 0, r2])/8 + 
        (cG[r2, r1]*cG[1, 0, r2])/16 + (cG[0, r1]*cG[1, 0, r3])/16 + 
        (cG[1, r1]*cG[1, 0, r3])/16 - (cG[1, r2]*cG[1, 0, r3])/8 - 
        (cG[r3, r1]*cG[1, 0, r3])/8 + (cG[r3, r2]*cG[1, 0, r3])/8 - 
        (cG[0, r2]*cG[1, 1, r1])/8 - (cG[0, r3]*cG[1, 1, r1])/16 + 
        (3*cG[1, r2]*cG[1, 1, r1])/16 - (cG[r3, r2]*cG[1, 1, r1])/16 - 
        (cG[1, r1]*cG[1, 1, r2])/16 + (cG[r2, r1]*cG[1, 1, r2])/16 + 
        (cG[0, r2]*cG[1, r2, r1])/16 - (cG[1, r2]*cG[1, r2, r1])/8 + 
        (cG[1, r3]*cG[1, r2, r1])/8 - (cG[0, r1]*cG[1, r3, r2])/8 + 
        (cG[1, r1]*cG[1, r3, r2])/16 + (cG[1, r3]*cG[1, r3, r2])/8 + 
        (cG[r2, r1]*cG[1, r3, r2])/16 - (cG[0, r2]*cG[r2, 0, r1])/16 + 
        (cG[0, r3]*cG[r2, 0, r1])/16 + (cG[1, r2]*cG[r2, 0, r1])/16 + 
        (cG[r3, r2]*cG[r2, 0, r1])/16 - (cG[0, r2]*cG[r2, 1, r1])/8 - 
        (cG[0, r3]*cG[r2, 1, r1])/16 + (cG[1, r2]*cG[r2, 1, r1])/16 + 
        (cG[1, r3]*cG[r2, 1, r1])/16 - (cG[r3, r2]*cG[r2, 1, r1])/16 + 
        (cG[0, r2]*cG[r2, r2, r1])/16 - (cG[1, r2]*cG[r2, r2, r1])/8 + 
        (cG[1, r3]*cG[r2, r2, r1])/16 + (cG[0, r2]*cG[r3, 0, r1])/8 - 
        (cG[0, r3]*cG[r3, 0, r1])/8 - (cG[r3, r2]*cG[r3, 0, r1])/8 - 
        (cG[0, r1]*cG[r3, 0, r2])/16 + (cG[0, r3]*cG[r3, 0, r2])/16 + 
        (cG[1, r3]*cG[r3, 0, r2])/16 - (cG[r2, r1]*cG[r3, 0, r2])/16 + 
        (cG[r3, r1]*cG[r3, 0, r2])/8 + (cG[0, r2]*cG[r3, 1, r1])/8 + 
        (cG[0, r3]*cG[r3, 1, r1])/8 - (cG[1, r2]*cG[r3, 1, r1])/4 + 
        (cG[r3, r2]*cG[r3, 1, r1])/8 - (cG[0, r1]*cG[r3, 1, r2])/16 - 
        (cG[0, r3]*cG[r3, 1, r2])/16 + (3*cG[1, r1]*cG[r3, 1, r2])/16 + 
        (cG[1, r3]*cG[r3, 1, r2])/16 + (cG[r2, r1]*cG[r3, 1, r2])/8 - 
        (cG[r3, r1]*cG[r3, 1, r2])/4 - (cG[0, r2]*cG[r3, r2, r1])/8 + 
        (cG[1, r2]*cG[r3, r2, r1])/4 - (cG[1, r3]*cG[r3, r2, r1])/8 + 
        (cG[0, r1]*cG[r3, r3, r2])/16 - (cG[1, r1]*cG[r3, r3, r2])/16 - 
        (cG[1, r3]*cG[r3, r3, r2])/16 + cG[0, 0, 0, r2]/8 + 
        cG[0, 0, 0, r3]/16 - (3*cG[0, 0, 1, r2])/16 + cG[0, 0, 1, r3]/16 - 
        cG[0, 0, r3, r2]/16 + cG[0, 1, 0, r2]/16 - cG[0, 1, 0, r3]/16 + 
        cG[0, 1, 1, r2]/16 + cG[0, 1, r3, r2]/16 - cG[0, r3, 0, r2]/16 + 
        cG[0, r3, 1, r2]/8 - cG[1, 0, 0, r2]/8 - cG[1, 0, 0, r3]/16 + 
        cG[1, 0, 1, r2]/4 - cG[1, 0, 1, r3]/16 + cG[1, 1, 0, r3]/16 - 
        cG[1, 1, r2, r1]/8 - cG[1, r2, 0, r1]/8 + cG[1, r2, 1, r1]/16 - 
        cG[1, r2, r2, r1]/16 + cG[1, r3, 0, r2]/8 - cG[1, r3, 1, r2]/4 - 
        cG[r2, 1, 0, r1]/16 + cG[r2, 1, 1, r1]/16 - cG[r2, 1, r2, r1]/8 - 
        cG[r2, r2, 0, r1]/16 + cG[r2, r2, 1, r1]/16 - cG[r3, 0, 1, r2]/16 + 
        cG[r3, 0, r3, r2]/16 - cG[r3, 1, 0, r2]/16 - cG[r3, 1, 1, r2]/16 + 
        cG[r3, 1, r2, r1]/8 - cG[r3, 1, r3, r2]/16 + cG[r3, r2, 0, r1]/8 - 
        cG[r3, r2, 1, r1]/8 - cG[r3, r3, 0, r2]/16 + cG[r3, r3, 1, r2]/8 + 
        (3*Z[3])/8)) + Rc[2, 3, 6]*((cG[0, r1]*cG[0, r3]*cG[1, r2])/8 - 
      (cG[0, r3]*cG[1, r1]*cG[1, r2])/8 - (cG[0, r1]*cG[0, r3]*cG[r3, r2])/
       8 + (cG[0, r3]*cG[1, r1]*cG[r3, r2])/8 - (cG[0, r3]*cG[0, 0, r1])/16 + 
      (cG[0, r1]*cG[0, 0, r3])/16 - (cG[1, r2]*cG[0, 0, r3])/8 - 
      (cG[r3, r1]*cG[0, 0, r3])/16 + (cG[r3, r2]*cG[0, 0, r3])/8 + 
      (cG[0, r3]*cG[0, 1, r1])/16 + (cG[0, r1]*cG[0, 1, r3])/16 - 
      (cG[1, r2]*cG[0, 1, r3])/8 - (cG[r3, r1]*cG[0, 1, r3])/16 + 
      (cG[r3, r2]*cG[0, 1, r3])/8 - (cG[1, r3]*cG[1, 0, r1])/16 - 
      (cG[0, r1]*cG[1, 0, r2])/8 + (cG[1, r1]*cG[1, 0, r2])/8 + 
      (cG[1, r3]*cG[1, 0, r2])/8 - (cG[0, r1]*cG[1, 0, r3])/16 + 
      (cG[1, r2]*cG[1, 0, r3])/8 + (cG[r3, r1]*cG[1, 0, r3])/16 - 
      (cG[r3, r2]*cG[1, 0, r3])/8 + (cG[0, r3]*cG[r3, 0, r1])/16 + 
      (cG[1, r3]*cG[r3, 0, r1])/16 + (cG[0, r1]*cG[r3, 0, r2])/8 - 
      (cG[1, r1]*cG[r3, 0, r2])/8 - (cG[1, r3]*cG[r3, 0, r2])/8 - 
      (cG[0, r3]*cG[r3, 1, r1])/16 - cG[0, 0, 0, r3]/16 - 
      cG[0, 0, 1, r3]/16 + cG[0, 1, 0, r3]/16 + cG[1, 0, 0, r1]/16 + 
      cG[1, 0, 0, r2]/8 + cG[1, 0, 0, r3]/16 - cG[1, 0, 1, r1]/16 + 
      cG[1, 0, 1, r3]/16 + cG[1, 1, 0, r1]/16 - cG[1, 1, 0, r2]/4 - 
      cG[1, 1, 0, r3]/16 - cG[r3, 0, 0, r1]/16 - cG[r3, 0, 0, r2]/8 + 
      cG[r3, 0, 1, r1]/16 - cG[r3, 1, 0, r1]/16 + cG[r3, 1, 0, r2]/4 + 
      Rc[4, 5, 6]*(-(cG[0, r1]*cG[0, r3]*cG[1, r2])/8 + 
        (cG[0, r3]*cG[1, r1]*cG[1, r2])/8 + (cG[0, r1]*cG[0, r3]*cG[r3, r2])/
         8 - (cG[0, r3]*cG[1, r1]*cG[r3, r2])/8 + (cG[0, r3]*cG[0, 0, r1])/
         16 - (cG[0, r1]*cG[0, 0, r3])/16 + (cG[1, r2]*cG[0, 0, r3])/8 + 
        (cG[r3, r1]*cG[0, 0, r3])/16 - (cG[r3, r2]*cG[0, 0, r3])/8 - 
        (cG[0, r3]*cG[0, 1, r1])/16 - (cG[0, r1]*cG[0, 1, r3])/16 + 
        (cG[1, r2]*cG[0, 1, r3])/8 + (cG[r3, r1]*cG[0, 1, r3])/16 - 
        (cG[r3, r2]*cG[0, 1, r3])/8 + (cG[1, r3]*cG[1, 0, r1])/16 + 
        (cG[0, r1]*cG[1, 0, r2])/8 - (cG[1, r1]*cG[1, 0, r2])/8 - 
        (cG[1, r3]*cG[1, 0, r2])/8 + (cG[0, r1]*cG[1, 0, r3])/16 - 
        (cG[1, r2]*cG[1, 0, r3])/8 - (cG[r3, r1]*cG[1, 0, r3])/16 + 
        (cG[r3, r2]*cG[1, 0, r3])/8 - (cG[0, r3]*cG[r3, 0, r1])/16 - 
        (cG[1, r3]*cG[r3, 0, r1])/16 - (cG[0, r1]*cG[r3, 0, r2])/8 + 
        (cG[1, r1]*cG[r3, 0, r2])/8 + (cG[1, r3]*cG[r3, 0, r2])/8 + 
        (cG[0, r3]*cG[r3, 1, r1])/16 + cG[0, 0, 0, r3]/16 + 
        cG[0, 0, 1, r3]/16 - cG[0, 1, 0, r3]/16 - cG[1, 0, 0, r1]/16 - 
        cG[1, 0, 0, r2]/8 - cG[1, 0, 0, r3]/16 + cG[1, 0, 1, r1]/16 - 
        cG[1, 0, 1, r3]/16 - cG[1, 1, 0, r1]/16 + cG[1, 1, 0, r2]/4 + 
        cG[1, 1, 0, r3]/16 + cG[r3, 0, 0, r1]/16 + cG[r3, 0, 0, r2]/8 - 
        cG[r3, 0, 1, r1]/16 + cG[r3, 1, 0, r1]/16 - cG[r3, 1, 0, r2]/4 - 
        Z[3]/8) + Z[3]/8)
 
hTilde[3, {0, 1, 0}, {1, -1, 1, 1}] = 
   (-(cG[0, r2]*cG[1, r1]*cG[1, r3]) - cG[1, r1]*cG[0, 0, r2] + 
      2*cG[1, r1]*cG[0, 1, r2] + cG[0, r2]*cG[1, 0, r1] - 
      cG[0, r1]*cG[1, 0, r2] + cG[1, r1]*cG[1, 0, r2] + 
      cG[1, r3]*cG[1, 0, r2] + cG[0, r2]*cG[1, 1, r1] - 
      2*cG[1, r2]*cG[1, 1, r1] + cG[1, r3]*cG[1, 1, r1] - 
      cG[0, r2]*cG[1, r2, r1] + 2*cG[1, r2]*cG[1, r2, r1] - 
      cG[1, r3]*cG[1, r2, r1] - 2*cG[1, 0, 1, r2] - cG[1, 1, 0, r1] + 
      cG[1, 1, r2, r1] + cG[1, r2, 0, r1] - cG[1, r2, 1, r1])/16 + 
    ((cG[0, r2]*cG[1, r1]*cG[1, r3] + cG[0, r1]*cG[1, r2]*cG[1, r3] - 
       cG[1, r1]*cG[1, r2]*cG[1, r3] - cG[1, r2]*cG[0, 0, r1] + 
       cG[1, r1]*cG[0, 0, r2] + cG[1, r2]*cG[0, 1, r1] - 
       2*cG[1, r1]*cG[0, 1, r2] - cG[0, r2]*cG[1, 0, r1] + 
       cG[1, r2]*cG[1, 0, r1] - cG[1, r3]*cG[1, 0, r1] - 
       cG[0, r2]*cG[1, 1, r1] + cG[1, r2]*cG[1, 1, r1] - 
       cG[1, r3]*cG[1, 1, r2] + cG[0, r2]*cG[1, r2, r1] - 
       2*cG[1, r2]*cG[1, r2, r1] + cG[1, r3]*cG[1, r2, r1] + 
       cG[1, 0, 0, r1] + cG[1, 0, 0, r2] - cG[1, 0, 1, r1] + 
       2*cG[1, 0, 1, r2] + cG[1, 1, 0, r1] - 2*cG[1, 1, 0, r2] + 
       cG[1, 1, 1, r2] - cG[1, 1, r2, r1] - cG[1, r2, 0, r1] + 
       cG[1, r2, 1, r1])*Rc[2, 3, 4])/16 + 
    (R[3, 4, 6]*Rc[2, 3, 4]*(cG[0, r1]*cG[0, r2]*cG[1, r3] - 
       cG[0, r2]*cG[1, r1]*cG[1, r3] - 2*cG[0, r1]*cG[1, r2]*cG[1, r3] + 
       cG[1, r1]*cG[1, r2]*cG[1, r3] - 2*cG[0, r2]*cG[1, r3]*cG[r2, r1] + 
       cG[1, r2]*cG[1, r3]*cG[r2, r1] - cG[0, r2]*cG[0, 0, r1] + 
       2*cG[1, r2]*cG[0, 0, r1] + 2*cG[0, r1]*cG[0, 0, r2] + 
       cG[1, r1]*cG[0, 0, r2] - 2*cG[1, r3]*cG[0, 0, r2] - 
       3*cG[r2, r1]*cG[0, 0, r2] + cG[0, r2]*cG[0, 1, r1] - 
       2*cG[1, r2]*cG[0, 1, r1] + cG[1, r1]*cG[0, 1, r2] + 
       cG[1, r3]*cG[0, 1, r2] + 2*cG[r2, r1]*cG[0, 1, r2] + 
       cG[1, r3]*cG[1, 0, r1] - 2*cG[0, r1]*cG[1, 0, r2] - 
       2*cG[1, r1]*cG[1, 0, r2] + 2*cG[1, r3]*cG[1, 0, r2] + 
       2*cG[r2, r1]*cG[1, 0, r2] + cG[0, r2]*cG[1, 1, r1] - 
       cG[1, r2]*cG[1, 1, r1] + cG[1, r1]*cG[1, 1, r2] - 
       cG[r2, r1]*cG[1, 1, r2] + cG[0, r2]*cG[1, r2, r1] + 
       cG[1, r2]*cG[1, r2, r1] - cG[1, r3]*cG[1, r2, r1] + 
       2*cG[0, r2]*cG[r2, 0, r1] + cG[1, r3]*cG[r2, 0, r1] + 
       cG[0, r2]*cG[r2, 1, r1] - 2*cG[1, r2]*cG[r2, 1, r1] - 
       cG[0, r2]*cG[r2, r2, r1] + 2*cG[1, r2]*cG[r2, r2, r1] - 
       cG[1, r3]*cG[r2, r2, r1] - 3*cG[0, 0, 0, r2] + 2*cG[0, 0, 1, r2] + 
       2*cG[0, 1, 0, r2] - cG[0, 1, 1, r2] - cG[1, 0, 0, r1] + 
       2*cG[1, 0, 0, r2] + cG[1, 0, 1, r1] - 4*cG[1, 0, 1, r2] - 
       cG[1, 1, 0, r1] + cG[1, 1, r2, r1] - cG[1, r2, 1, r1] + 
       cG[1, r2, r2, r1] - cG[r2, 0, 0, r1] + cG[r2, 0, 1, r1] - 
       2*cG[r2, 1, 0, r1] + 2*cG[r2, 1, r2, r1] + cG[r2, r2, 0, r1] - 
       cG[r2, r2, 1, r1] - 2*Zeta[3]))/16 + 
    (R[3, 4, 6]*(cG[0, r2]*cG[1, r1]*cG[1, r3] + cG[0, r2]*cG[1, r3]*
        cG[r2, r1] - cG[0, r1]*cG[0, 0, r2] + cG[1, r3]*cG[0, 0, r2] + 
       2*cG[r2, r1]*cG[0, 0, r2] - 2*cG[1, r1]*cG[0, 1, r2] - 
       2*cG[r2, r1]*cG[0, 1, r2] - cG[0, r2]*cG[1, 0, r1] + 
       2*cG[0, r1]*cG[1, 0, r2] - 2*cG[1, r3]*cG[1, 0, r2] - 
       cG[0, r2]*cG[1, 1, r1] + 2*cG[1, r2]*cG[1, 1, r1] - 
       cG[1, r3]*cG[1, 1, r1] - 2*cG[1, r2]*cG[1, r2, r1] + 
       cG[1, r3]*cG[1, r2, r1] - cG[0, r2]*cG[r2, 0, r1] - 
       2*cG[0, r2]*cG[r2, 1, r1] + 2*cG[1, r2]*cG[r2, 1, r1] - 
       cG[1, r3]*cG[r2, 1, r1] + cG[0, r2]*cG[r2, r2, r1] - 
       2*cG[1, r2]*cG[r2, r2, r1] + cG[1, r3]*cG[r2, r2, r1] + 
       2*cG[0, 0, 0, r2] - 2*cG[0, 0, 1, r2] - 2*cG[1, 0, 0, r2] + 
       4*cG[1, 0, 1, r2] + cG[1, 1, 0, r1] - cG[1, 1, r2, r1] - 
       cG[1, r2, 0, r1] + 2*cG[1, r2, 1, r1] - cG[1, r2, r2, r1] + 
       cG[r2, 1, 0, r1] + cG[r2, 1, 1, r1] - 2*cG[r2, 1, r2, r1] - 
       cG[r2, r2, 0, r1] + cG[r2, r2, 1, r1] + 8*Zeta[3]))/16
 
hTilde[3, {0, 1, 0}, {1, 1, -1, -1}] = -(cG[0, r1]*cG[0, 1, r2])/16 + 
    (cG[1, r1]*cG[0, 1, r2])/16 + (cG[1, r3]*cG[0, 1, r2])/16 - 
    cG[1, 0, 1, r2]/8 + Rc[2, 4, 6]*(-(cG[0, r1]*cG[0, 0, r2])/16 + 
      (cG[1, r1]*cG[0, 0, r2])/16 + (cG[1, r3]*cG[0, 0, r2])/16 + 
      (cG[0, r1]*cG[0, 1, r2])/8 - (cG[1, r1]*cG[0, 1, r2])/8 - 
      (cG[1, r3]*cG[0, 1, r2])/8 + cG[0, 0, 0, r2]/8 - cG[0, 0, 1, r2]/8 - 
      cG[1, 0, 0, r2]/8 + cG[1, 0, 1, r2]/4 + Z[3]/2)
 
hTilde[3, {0, 1, 0}, {1, 1, -1, 1}] = 
   (-(cG[0, r1]*cG[0, r3]*cG[1, r2]) + cG[0, r3]*cG[1, r1]*cG[1, r2] + 
      cG[1, r2]*cG[0, 0, r3] - cG[0, r3]*cG[0, 1, r2] - 
      cG[1, r2]*cG[0, 1, r3] + cG[1, r2]*cG[1, 0, r3] + 
      cG[0, r1]*cG[1, 1, r2] - cG[0, r3]*cG[1, 1, r2] - 
      cG[1, r1]*cG[1, 1, r2] + cG[1, r3]*cG[1, 1, r2] - 
      cG[0, r1]*cG[1, r3, r2] + cG[0, r3]*cG[1, r3, r2] + 
      cG[1, r1]*cG[1, r3, r2] - cG[1, r3]*cG[1, r3, r2] + cG[0, 1, 1, r2] - 
      cG[0, 1, r3, r2] - cG[1, 0, 1, r2] + cG[1, 0, r3, r2] + 
      cG[1, 1, 1, r2] - cG[1, 1, r3, r2])/16 + 
    ((cG[0, r1]*cG[0, r3]*cG[1, r2] - cG[0, r3]*cG[1, r1]*cG[1, r2] - 
       cG[1, r2]*cG[0, 0, r3] - cG[0, r1]*cG[0, 1, r2] + 
       3*cG[0, r3]*cG[0, 1, r2] + cG[1, r1]*cG[0, 1, r2] - 
       cG[1, r3]*cG[0, 1, r2] + cG[1, r2]*cG[0, 1, r3] + 
       cG[0, r1]*cG[0, r3, r2] - cG[0, r3]*cG[0, r3, r2] - 
       cG[1, r1]*cG[0, r3, r2] + cG[1, r3]*cG[0, r3, r2] - 
       cG[1, r2]*cG[1, 0, r3] - cG[0, r1]*cG[1, 1, r2] + 
       cG[0, r3]*cG[1, 1, r2] + cG[1, r1]*cG[1, 1, r2] - 
       cG[1, r3]*cG[1, 1, r2] + cG[0, r1]*cG[1, r3, r2] - 
       cG[0, r3]*cG[1, r3, r2] - cG[1, r1]*cG[1, r3, r2] + 
       cG[1, r3]*cG[1, r3, r2] + cG[0, r1]*cG[r3, 1, r2] - 
       cG[0, r3]*cG[r3, 1, r2] - cG[1, r1]*cG[r3, 1, r2] + 
       cG[1, r3]*cG[r3, 1, r2] - cG[0, r1]*cG[r3, r3, r2] + 
       cG[0, r3]*cG[r3, r3, r2] + cG[1, r1]*cG[r3, r3, r2] - 
       cG[1, r3]*cG[r3, r3, r2] - cG[0, 1, 1, r2] + cG[0, 1, r3, r2] - 
       cG[0, r3, 1, r2] + cG[0, r3, r3, r2] - cG[1, 0, 1, r2] + 
       cG[1, 0, r3, r2] - cG[1, 1, 1, r2] + cG[1, 1, r3, r2] + 
       2*cG[1, r3, 1, r2] - 2*cG[1, r3, r3, r2] + cG[r3, 0, 1, r2] - 
       cG[r3, 0, r3, r2] - cG[r3, 1, 1, r2] + cG[r3, 1, r3, r2])*R[4, 5, 6])/
     16 + ((cG[0, r1]*cG[0, r3]*cG[1, r2] - cG[0, r3]*cG[1, r1]*cG[1, r2] - 
       cG[0, r1]*cG[0, r2]*cG[1, r3] + cG[0, r2]*cG[1, r1]*cG[1, r3] + 
       cG[0, r1]*cG[1, r2]*cG[1, r3] - cG[1, r1]*cG[1, r2]*cG[1, r3] + 
       cG[1, r3]*cG[0, 0, r2] - cG[1, r2]*cG[0, 0, r3] + 
       cG[0, r3]*cG[0, 1, r2] - cG[1, r3]*cG[0, 1, r2] + 
       cG[1, r2]*cG[0, 1, r3] - cG[0, r1]*cG[1, 0, r2] + 
       cG[1, r1]*cG[1, 0, r2] + cG[0, r1]*cG[1, 0, r3] - 
       cG[1, r1]*cG[1, 0, r3] - cG[1, r2]*cG[1, 0, r3] + 
       cG[0, r3]*cG[1, 1, r2] - cG[1, r3]*cG[1, 1, r2] - 
       cG[0, r1]*cG[1, 1, r3] + cG[0, r2]*cG[1, 1, r3] + 
       cG[1, r1]*cG[1, 1, r3] - cG[1, r2]*cG[1, 1, r3] + 
       cG[0, r1]*cG[1, r3, r2] - cG[0, r3]*cG[1, r3, r2] - 
       cG[1, r1]*cG[1, r3, r2] + cG[1, r3]*cG[1, r3, r2] - cG[0, 1, 0, r2] + 
       cG[0, 1, r3, r2] + cG[1, 0, 0, r2] - cG[1, 0, 0, r3] + 
       cG[1, 0, 1, r3] - cG[1, 0, r3, r2] - cG[1, 1, 0, r2] + 
       cG[1, 1, r3, r2])*Rc[2, 4, 5])/16 + 
    (R[4, 5, 6]*Rc[2, 4, 5]*(cG[0, r1]*cG[0, r2]*cG[0, r3] - 
       cG[0, r2]*cG[0, r3]*cG[1, r1] - cG[0, r1]*cG[0, r3]*cG[1, r2] + 
       cG[0, r3]*cG[1, r1]*cG[1, r2] - cG[0, r1]*cG[1, r2]*cG[1, r3] + 
       cG[1, r1]*cG[1, r2]*cG[1, r3] - cG[0, r1]*cG[0, r3]*cG[r3, r2] + 
       cG[0, r3]*cG[1, r1]*cG[r3, r2] + cG[0, r1]*cG[1, r3]*cG[r3, r2] - 
       cG[1, r1]*cG[1, r3]*cG[r3, r2] - cG[0, r1]*cG[0, 0, r2] - 
       cG[0, r3]*cG[0, 0, r2] + cG[1, r1]*cG[0, 0, r2] + 
       cG[1, r3]*cG[0, 0, r2] - cG[0, r1]*cG[0, 0, r3] + 
       cG[1, r1]*cG[0, 0, r3] - cG[1, r2]*cG[0, 0, r3] + 
       cG[r3, r2]*cG[0, 0, r3] + 2*cG[0, r1]*cG[0, 1, r2] - 
       3*cG[0, r3]*cG[0, 1, r2] - 2*cG[1, r1]*cG[0, 1, r2] + 
       cG[1, r3]*cG[0, 1, r2] + cG[0, r1]*cG[0, 1, r3] - 
       cG[1, r1]*cG[0, 1, r3] + cG[1, r2]*cG[0, 1, r3] - 
       cG[r3, r2]*cG[0, 1, r3] - cG[0, r1]*cG[0, r3, r2] + 
       2*cG[0, r3]*cG[0, r3, r2] + cG[1, r1]*cG[0, r3, r2] - 
       2*cG[1, r3]*cG[0, r3, r2] + cG[0, r1]*cG[1, 0, r2] + 
       2*cG[0, r3]*cG[1, 0, r2] - cG[1, r1]*cG[1, 0, r2] - 
       2*cG[1, r3]*cG[1, 0, r2] - cG[0, r2]*cG[1, 0, r3] + 
       3*cG[1, r2]*cG[1, 0, r3] - cG[r3, r2]*cG[1, 0, r3] - 
       cG[0, r3]*cG[1, 1, r2] + cG[1, r3]*cG[1, 1, r2] - 
       cG[1, r2]*cG[1, 1, r3] + cG[r3, r2]*cG[1, 1, r3] - 
       cG[0, r1]*cG[1, r3, r2] - cG[0, r3]*cG[1, r3, r2] + 
       cG[1, r1]*cG[1, r3, r2] + cG[1, r3]*cG[1, r3, r2] + 
       cG[0, r1]*cG[r3, 0, r2] - cG[1, r1]*cG[r3, 0, r2] - 
       2*cG[0, r1]*cG[r3, 1, r2] + cG[0, r3]*cG[r3, 1, r2] + 
       2*cG[1, r1]*cG[r3, 1, r2] - cG[1, r3]*cG[r3, 1, r2] + 
       cG[0, r1]*cG[r3, r3, r2] - cG[0, r3]*cG[r3, r3, r2] - 
       cG[1, r1]*cG[r3, r3, r2] + cG[1, r3]*cG[r3, r3, r2] + 
       2*cG[0, 0, 0, r2] + cG[0, 0, 0, r3] - 2*cG[0, 0, 1, r2] - 
       cG[0, 0, 1, r3] + cG[0, 1, 0, r2] - cG[0, 1, 0, r3] + 
       cG[0, 1, 1, r3] - cG[0, 1, r3, r2] - cG[0, r3, 0, r2] + 
       2*cG[0, r3, 1, r2] - cG[0, r3, r3, r2] - 3*cG[1, 0, 0, r2] + 
       cG[1, 0, 0, r3] + 4*cG[1, 0, 1, r2] - cG[1, 0, 1, r3] - 
       cG[1, 0, r3, r2] + cG[1, 1, 0, r2] - cG[1, 1, r3, r2] + 
       2*cG[1, r3, 0, r2] - 4*cG[1, r3, 1, r2] + 2*cG[1, r3, r3, r2] - 
       cG[r3, 0, 0, r2] + cG[r3, 0, r3, r2] + cG[r3, 1, 0, r2] - 
       cG[r3, 1, r3, r2] + 6*Zeta[3]))/16
 
hTilde[3, {0, 1, 0}, {1, 1, 1, -1}] = 
   (-(cG[0, r1]*cG[1, r2]*cG[1, r3]) + cG[1, r1]*cG[1, r2]*cG[1, r3] + 
      cG[0, r1]*cG[1, r3]*cG[r3, r2] - cG[1, r1]*cG[1, r3]*cG[r3, r2] - 
      cG[1, r3]*cG[0, 1, r2] + cG[1, r2]*cG[0, 1, r3] - 
      cG[r3, r2]*cG[0, 1, r3] + cG[1, r3]*cG[0, r3, r2] + 
      cG[0, r1]*cG[1, 1, r2] - cG[1, r1]*cG[1, 1, r2] - 
      cG[1, r3]*cG[1, r3, r2] - cG[0, r1]*cG[r3, 1, r2] + 
      cG[1, r1]*cG[r3, 1, r2] + cG[1, r3]*cG[r3, 1, r2] + cG[0, 1, 1, r2] - 
      cG[0, r3, 1, r2] - cG[1, 0, 1, r2] + cG[1, 1, 1, r2] + 
      cG[1, r3, 1, r2] + cG[r3, 0, 1, r2] - 2*cG[r3, 1, 1, r2])/16 + 
    (Rc[4, 5, 6]*(cG[0, r1]*cG[0, r2]*cG[0, r3] - cG[0, r2]*cG[0, r3]*
        cG[1, r1] - cG[0, r1]*cG[0, r3]*cG[1, r2] + cG[0, r3]*cG[1, r1]*
        cG[1, r2] - cG[0, r3]*cG[0, 0, r2] - cG[0, r1]*cG[0, 0, r3] + 
       cG[1, r1]*cG[0, 0, r3] - cG[0, r1]*cG[0, 1, r2] + 
       cG[0, r3]*cG[0, 1, r2] + cG[1, r1]*cG[0, 1, r2] + 
       cG[1, r3]*cG[0, 1, r2] - cG[0, r2]*cG[0, 1, r3] + 
       cG[1, r2]*cG[0, 1, r3] + cG[0, r1]*cG[0, r3, r2] - 
       cG[1, r1]*cG[0, r3, r2] - cG[1, r3]*cG[0, r3, r2] + 
       cG[0, r3]*cG[1, 0, r2] + cG[0, r1]*cG[1, 0, r3] - 
       cG[1, r1]*cG[1, 0, r3] + cG[0, r1]*cG[1, 1, r2] - 
       cG[0, r3]*cG[1, 1, r2] - cG[1, r1]*cG[1, 1, r2] - 
       cG[1, r3]*cG[1, 1, r2] - cG[0, r1]*cG[1, r3, r2] + 
       cG[1, r1]*cG[1, r3, r2] + cG[1, r3]*cG[1, r3, r2] + cG[0, 0, 0, r3] + 
       cG[0, 0, 1, r2] + cG[0, 0, 1, r3] - cG[0, 0, r3, r2] + 
       cG[0, 1, 0, r2] - cG[0, 1, 0, r3] - 3*cG[0, 1, 1, r2] + 
       cG[0, 1, r3, r2] - cG[0, r3, 0, r2] + 2*cG[0, r3, 1, r2] - 
       cG[1, 0, 0, r3] - cG[1, 0, 1, r2] - cG[1, 0, 1, r3] + 
       cG[1, 0, r3, r2] - cG[1, 1, 0, r2] + cG[1, 1, 0, r3] + 
       3*cG[1, 1, 1, r2] - cG[1, 1, r3, r2] + cG[1, r3, 0, r2] - 
       2*cG[1, r3, 1, r2] - 2*Zeta[3]))/16 + 
    (Rc[2, 5, 6]*(-(cG[0, r1]*cG[0, r2]*cG[0, r3]) + cG[0, r2]*cG[0, r3]*
        cG[1, r1] + 2*cG[0, r1]*cG[0, r3]*cG[1, r2] - 2*cG[0, r3]*cG[1, r1]*
        cG[1, r2] - cG[0, r1]*cG[0, r3]*cG[r3, r2] + cG[0, r3]*cG[1, r1]*
        cG[r3, r2] + cG[0, r3]*cG[0, 0, r2] + cG[0, r1]*cG[0, 0, r3] - 
       cG[1, r1]*cG[0, 0, r3] - cG[1, r2]*cG[0, 0, r3] + 
       cG[r3, r2]*cG[0, 0, r3] + cG[0, r2]*cG[0, 1, r3] - 
       2*cG[1, r2]*cG[0, 1, r3] + cG[r3, r2]*cG[0, 1, r3] - 
       cG[0, r3]*cG[0, r3, r2] - cG[0, r1]*cG[1, 0, r2] - 
       cG[0, r3]*cG[1, 0, r2] + cG[1, r1]*cG[1, 0, r2] + 
       cG[1, r3]*cG[1, 0, r2] - cG[0, r1]*cG[1, 0, r3] + 
       cG[1, r1]*cG[1, 0, r3] + cG[1, r2]*cG[1, 0, r3] - 
       cG[r3, r2]*cG[1, 0, r3] + cG[0, r3]*cG[1, r3, r2] + 
       cG[0, r1]*cG[r3, 0, r2] - cG[1, r1]*cG[r3, 0, r2] - 
       cG[1, r3]*cG[r3, 0, r2] - cG[0, 0, 0, r3] - cG[0, 0, 1, r3] - 
       cG[0, 1, 0, r2] + cG[0, 1, 0, r3] + cG[0, r3, 0, r2] + 
       cG[1, 0, 0, r2] + cG[1, 0, 0, r3] + cG[1, 0, 1, r3] - 
       cG[1, 1, 0, r2] - cG[1, 1, 0, r3] - cG[1, r3, 0, r2] - 
       cG[r3, 0, 0, r2] + 2*cG[r3, 1, 0, r2] + 2*Zeta[3]))/16
 
hTilde[3, {0, 1, 0}, {1, 1, 1, 1}] = -(cG[0, r1]*cG[0, 1, r2])/16 + 
    (cG[1, r1]*cG[0, 1, r2])/16 + (cG[1, r3]*cG[0, 1, r2])/16 - 
    (cG[0, r1]*cG[1, 0, r2])/16 + (cG[1, r1]*cG[1, 0, r2])/16 + 
    (cG[1, r3]*cG[1, 0, r2])/16 + (cG[0, r1]*cG[1, 1, r2])/8 - 
    (cG[1, r1]*cG[1, 1, r2])/8 - (cG[1, r3]*cG[1, 1, r2])/8 + 
    cG[0, 0, 1, r2]/16 - cG[0, 1, 1, r2]/8 + cG[1, 0, 0, r2]/16 - 
    cG[1, 0, 1, r2]/8 - cG[1, 1, 0, r2]/8 + cG[1, 1, 1, r2]/4
 
hTilde[3, {1, 0, 0}, {-1, -1, -1, -1}] = (cG[1, r3]*cG[0, 1, r1])/16 + 
    (cG[1, r3]*cG[1, 0, r1])/16 - (cG[1, r3]*cG[1, 1, r1])/8 - 
    cG[0, 0, 1, r1]/16 - cG[0, 1, 0, r1]/8 + cG[0, 1, 1, r1]/8 - 
    cG[1, 0, 0, r1]/16 + cG[1, 0, 1, r1]/8 + cG[1, 1, 0, r1]/8 - 
    cG[1, 1, 1, r1]/8
 
hTilde[3, {1, 0, 0}, {-1, -1, -1, 1}] = (cG[1, r1]*cG[0, 0, r3])/8 - 
    (cG[0, r3]*cG[0, 1, r1])/16 - (cG[1, r1]*cG[0, 1, r3])/8 - 
    (cG[0, r3]*cG[1, 0, r1])/8 + (cG[1, r1]*cG[1, 0, r3])/16 + 
    (cG[1, r3]*cG[1, 1, r1])/8 + (cG[0, r3]*cG[1, r3, r1])/8 - 
    (cG[1, r3]*cG[1, r3, r1])/8 + cG[0, 1, 1, r1]/16 - cG[0, 1, r3, r1]/16 + 
    cG[1, 1, 0, r1]/8 - cG[1, 1, 1, r1]/8 - cG[1, r3, 0, r1]/8 + 
    cG[1, r3, 1, r1]/8 + R[3, 5, 6]*((cG[0, r3]*cG[0, 0, r1])/16 - 
      (cG[0, r1]*cG[0, 0, r3])/16 - (cG[1, r1]*cG[0, 0, r3])/16 + 
      (cG[r3, r1]*cG[0, 0, r3])/16 - (cG[0, r3]*cG[0, 1, r1])/16 + 
      (cG[0, r1]*cG[0, 1, r3])/16 + (cG[1, r1]*cG[0, 1, r3])/16 - 
      (cG[r3, r1]*cG[0, 1, r3])/16 + (cG[0, r3]*cG[1, 0, r1])/16 - 
      (cG[1, r3]*cG[1, 0, r1])/16 - (cG[0, r1]*cG[1, 0, r3])/16 + 
      (cG[1, r1]*cG[1, 0, r3])/8 - (cG[r3, r1]*cG[1, 0, r3])/16 - 
      (cG[1, r1]*cG[1, 1, r3])/16 + (cG[r3, r1]*cG[1, 1, r3])/16 - 
      (cG[0, r3]*cG[1, r3, r1])/16 + (cG[1, r3]*cG[1, r3, r1])/16 - 
      (cG[0, r3]*cG[r3, 0, r1])/16 + (cG[1, r3]*cG[r3, 0, r1])/16 + 
      (cG[0, r3]*cG[r3, 1, r1])/16 - (cG[1, r3]*cG[r3, 1, r1])/16 + 
      cG[0, 0, 0, r3]/16 - cG[0, 0, 1, r3]/16 - cG[0, 1, 0, r3]/16 + 
      cG[0, 1, 1, r3]/16 - cG[1, 0, 0, r1]/16 + cG[1, 0, 0, r3]/16 + 
      cG[1, 0, 1, r1]/16 - cG[1, 0, 1, r3]/16 + cG[1, r3, 0, r1]/16 - 
      cG[1, r3, 1, r1]/16 + cG[r3, 0, 0, r1]/16 - cG[r3, 0, 1, r1]/16 - 
      cG[r3, 1, 0, r1]/16 + cG[r3, 1, 1, r1]/16 - Z[3]/8) + 
    R[2, 5, 6]*(-(cG[0, r3]*cG[0, 0, r1])/16 + (cG[0, r1]*cG[0, 0, r3])/16 - 
      (3*cG[1, r1]*cG[0, 0, r3])/16 + (5*cG[0, r3]*cG[0, 1, r1])/16 - 
      (cG[1, r3]*cG[0, 1, r1])/8 - (cG[0, r1]*cG[0, 1, r3])/16 + 
      (3*cG[1, r1]*cG[0, 1, r3])/16 - (cG[0, r3]*cG[0, r3, r1])/8 + 
      (cG[1, r3]*cG[0, r3, r1])/8 + (3*cG[0, r3]*cG[1, 0, r1])/16 + 
      (cG[0, r1]*cG[1, 0, r3])/16 - (cG[1, r1]*cG[1, 0, r3])/8 - 
      (cG[0, r3]*cG[1, 1, r1])/4 - cG[0, 0, 0, r3]/16 - cG[0, 0, 1, r1]/16 + 
      cG[0, 0, 1, r3]/16 + cG[0, 0, r3, r1]/16 - cG[0, 1, 0, r1]/8 + 
      cG[0, 1, 0, r3]/16 + cG[0, 1, 1, r1]/16 - cG[0, 1, 1, r3]/16 + 
      cG[0, 1, r3, r1]/16 + cG[0, r3, 0, r1]/8 - cG[0, r3, 1, r1]/8 - 
      cG[1, 0, 0, r3]/16 + cG[1, 0, 1, r1]/16 + cG[1, 0, 1, r3]/16 - 
      cG[1, 0, r3, r1]/16 + Z[3]/8)
 
hTilde[3, {1, 0, 0}, {-1, -1, 1, -1}] = -(cG[1, r3]*cG[0, 1, r1])/16 + 
    (cG[1, r1]*cG[0, 1, r3])/8 - (cG[r3, r1]*cG[0, 1, r3])/8 + 
    (cG[1, r3]*cG[0, r3, r1])/16 - (cG[1, r3]*cG[1, 0, r1])/8 + 
    (cG[1, r3]*cG[1, 1, r1])/8 - (cG[1, r1]*cG[1, 1, r3])/16 + 
    (cG[r3, r1]*cG[1, 1, r3])/16 - (cG[1, r3]*cG[1, r3, r1])/16 + 
    (cG[1, r3]*cG[r3, 0, r1])/8 - (cG[1, r3]*cG[r3, 1, r1])/16 + 
    cG[0, 1, 1, r1]/16 - cG[0, r3, 1, r1]/16 + cG[1, 1, 0, r1]/8 - 
    cG[1, 1, 1, r1]/8 + cG[1, r3, 1, r1]/16 - cG[r3, 1, 0, r1]/8 + 
    cG[r3, 1, 1, r1]/16 + ((cG[0, r2]*cG[1, r1]*cG[1, r3])/16 - 
      (cG[0, r2]*cG[1, r3]*cG[r3, r1])/16 - (cG[1, r1]*cG[1, r3]*cG[r3, r2])/
       16 + (cG[1, r3]*cG[r3, r1]*cG[r3, r2])/16 + (cG[1, r1]*cG[0, 0, r2])/
       8 - (cG[r3, r1]*cG[0, 0, r2])/8 - (cG[1, r1]*cG[0, 0, r3])/8 + 
      (cG[r3, r1]*cG[0, 0, r3])/8 - (cG[0, r2]*cG[0, 1, r1])/16 + 
      (cG[0, r3]*cG[0, 1, r1])/16 + (cG[r3, r2]*cG[0, 1, r1])/16 - 
      (3*cG[1, r1]*cG[0, 1, r2])/16 + (3*cG[r3, r1]*cG[0, 1, r2])/16 - 
      (cG[1, r1]*cG[0, 1, r3])/16 + (cG[r3, r1]*cG[0, 1, r3])/16 + 
      (cG[0, r2]*cG[0, r3, r1])/16 - (cG[0, r3]*cG[0, r3, r1])/16 - 
      (cG[r3, r2]*cG[0, r3, r1])/16 - (cG[0, r2]*cG[1, 0, r1])/8 + 
      (cG[0, r3]*cG[1, 0, r1])/8 + (cG[r3, r2]*cG[1, 0, r1])/8 + 
      (cG[1, r1]*cG[1, 0, r3])/8 - (cG[r3, r1]*cG[1, 0, r3])/8 - 
      (3*cG[0, r3]*cG[1, 1, r1])/16 + (3*cG[1, r2]*cG[1, 1, r1])/16 - 
      (3*cG[r3, r2]*cG[1, 1, r1])/16 + (cG[0, r2]*cG[1, r2, r1])/8 - 
      (3*cG[1, r2]*cG[1, r2, r1])/16 + (cG[1, r3]*cG[1, r2, r1])/16 - 
      (cG[0, r2]*cG[1, r3, r1])/16 + (cG[0, r3]*cG[1, r3, r1])/16 + 
      (cG[r3, r2]*cG[1, r3, r1])/16 + (cG[0, r2]*cG[r3, 0, r1])/8 - 
      (cG[0, r3]*cG[r3, 0, r1])/8 - (cG[r3, r2]*cG[r3, 0, r1])/8 - 
      (cG[1, r1]*cG[r3, 0, r2])/8 + (cG[r3, r1]*cG[r3, 0, r2])/8 + 
      (cG[0, r2]*cG[r3, 1, r1])/16 + (cG[0, r3]*cG[r3, 1, r1])/8 - 
      (3*cG[1, r2]*cG[r3, 1, r1])/16 + (cG[r3, r2]*cG[r3, 1, r1])/8 + 
      (3*cG[1, r1]*cG[r3, 1, r2])/16 - (3*cG[r3, r1]*cG[r3, 1, r2])/16 - 
      (cG[0, r2]*cG[r3, r2, r1])/8 + (3*cG[1, r2]*cG[r3, r2, r1])/16 - 
      (cG[1, r3]*cG[r3, r2, r1])/16 - cG[0, 1, r2, r1]/16 + 
      cG[0, r3, r2, r1]/16 - cG[1, r2, 0, r1]/8 + cG[1, r2, 1, r1]/8 - 
      cG[1, r3, r2, r1]/16 + cG[r3, 1, r2, r1]/16 + cG[r3, r2, 0, r1]/8 - 
      cG[r3, r2, 1, r1]/8)*Rc[4, 5, 6] + 
    R[3, 4, 5]*((cG[1, r3]*cG[0, 0, r1])/16 - (cG[1, r3]*cG[0, 1, r1])/16 - 
      (cG[0, r1]*cG[0, 1, r3])/16 + (cG[1, r1]*cG[0, 1, r3])/16 + 
      cG[0, 0, 1, r3]/16 - cG[1, 0, 0, r1]/16 + cG[1, 0, 1, r1]/16 - 
      cG[1, 0, 1, r3]/16 + (-(cG[0, r1]*cG[0, r2]*cG[1, r3])/16 + 
        (cG[1, r1]*cG[1, r2]*cG[1, r3])/16 + (cG[0, r2]*cG[1, r3]*cG[r2, r1])/
         16 - (cG[1, r2]*cG[1, r3]*cG[r2, r1])/16 + 
        (cG[0, r1]*cG[1, r3]*cG[r3, r2])/16 - 
        (cG[1, r1]*cG[1, r3]*cG[r3, r2])/16 + (cG[0, r2]*cG[0, 0, r1])/16 - 
        (cG[0, r3]*cG[0, 0, r1])/16 - (cG[r3, r2]*cG[0, 0, r1])/16 - 
        (cG[0, r1]*cG[0, 0, r2])/16 - (cG[1, r1]*cG[0, 0, r2])/16 + 
        (cG[1, r3]*cG[0, 0, r2])/16 + (cG[r2, r1]*cG[0, 0, r2])/16 + 
        (cG[0, r1]*cG[0, 0, r3])/16 - (cG[1, r1]*cG[0, 0, r3])/16 - 
        (cG[0, r2]*cG[0, 1, r1])/16 + (cG[0, r3]*cG[0, 1, r1])/16 + 
        (cG[r3, r2]*cG[0, 1, r1])/16 + (cG[0, r1]*cG[0, 1, r2])/8 + 
        (cG[1, r1]*cG[0, 1, r2])/16 - (cG[1, r3]*cG[0, 1, r2])/16 - 
        (cG[r2, r1]*cG[0, 1, r2])/8 + (cG[0, r1]*cG[0, 1, r3])/16 - 
        (cG[1, r1]*cG[0, 1, r3])/16 + (cG[0, r2]*cG[1, 0, r1])/16 + 
        (cG[0, r3]*cG[1, 0, r1])/16 - (cG[1, r2]*cG[1, 0, r1])/8 + 
        (cG[r3, r2]*cG[1, 0, r1])/16 + (cG[1, r1]*cG[1, 0, r2])/8 - 
        (cG[r2, r1]*cG[1, 0, r2])/8 - (cG[0, r1]*cG[1, 0, r3])/16 + 
        (cG[1, r1]*cG[1, 0, r3])/16 - (cG[0, r3]*cG[1, 1, r1])/16 + 
        (cG[1, r2]*cG[1, 1, r1])/16 - (cG[r3, r2]*cG[1, 1, r1])/16 - 
        (3*cG[1, r1]*cG[1, 1, r2])/16 + (3*cG[r2, r1]*cG[1, 1, r2])/16 - 
        (cG[0, r2]*cG[1, r2, r1])/16 + (cG[1, r2]*cG[1, r2, r1])/16 - 
        (cG[0, r2]*cG[r2, 0, r1])/16 + (cG[1, r2]*cG[r2, 0, r1])/8 - 
        (cG[1, r3]*cG[r2, 0, r1])/16 + (cG[0, r2]*cG[r2, 1, r1])/16 - 
        (cG[1, r2]*cG[r2, 1, r1])/8 + (cG[1, r3]*cG[r2, 1, r1])/16 + 
        (cG[0, r1]*cG[r3, 0, r2])/16 - (cG[1, r1]*cG[r3, 0, r2])/16 - 
        (cG[1, r3]*cG[r3, 0, r2])/16 - (cG[0, r1]*cG[r3, 1, r2])/8 + 
        (cG[1, r1]*cG[r3, 1, r2])/8 + (cG[1, r3]*cG[r3, 1, r2])/16 + 
        cG[0, 0, 0, r2]/16 - cG[0, 0, 0, r3]/16 - cG[0, 0, 1, r2]/8 - 
        cG[0, 0, 1, r3]/16 - cG[0, 1, 0, r2]/8 + cG[0, 1, 0, r3]/16 + 
        (3*cG[0, 1, 1, r2])/16 + cG[1, 0, 0, r3]/16 + cG[1, 0, 1, r3]/16 - 
        cG[1, 1, 0, r3]/16 + cG[1, r2, 0, r1]/16 - cG[1, r2, 1, r1]/16 + 
        cG[r2, 0, 0, r1]/16 - cG[r2, 0, 1, r1]/16 - cG[r2, 1, 0, r1]/16 + 
        cG[r2, 1, 1, r1]/16 - cG[r3, 0, 0, r2]/16 + cG[r3, 0, 1, r2]/8 + 
        cG[r3, 1, 0, r2]/8 - (3*cG[r3, 1, 1, r2])/16)*Rc[4, 5, 6]) + 
    R[2, 4, 5]*(-(cG[1, r3]*cG[0, 0, r1])/16 + (3*cG[1, r3]*cG[0, 1, r1])/
       16 + (cG[0, r1]*cG[0, 1, r3])/16 - (3*cG[1, r1]*cG[0, 1, r3])/16 + 
      (cG[r3, r1]*cG[0, 1, r3])/8 - (cG[1, r3]*cG[0, r3, r1])/16 + 
      (3*cG[1, r3]*cG[1, 0, r1])/16 - (cG[1, r3]*cG[1, 1, r1])/4 + 
      (cG[1, r1]*cG[1, 1, r3])/16 - (cG[r3, r1]*cG[1, 1, r3])/16 + 
      (cG[1, r3]*cG[1, r3, r1])/16 - (cG[1, r3]*cG[r3, 0, r1])/8 + 
      (cG[1, r3]*cG[r3, 1, r1])/16 - cG[0, 0, 1, r1]/16 - 
      cG[0, 0, 1, r3]/16 - cG[0, 1, 0, r1]/8 + cG[0, 1, 1, r1]/16 + 
      cG[0, r3, 1, r1]/16 + cG[1, 0, 1, r1]/16 + cG[1, 0, 1, r3]/16 - 
      cG[1, r3, 1, r1]/16 + cG[r3, 1, 0, r1]/8 - cG[r3, 1, 1, r1]/16 + 
      ((cG[0, r1]*cG[0, r2]*cG[1, r3])/16 - (cG[0, r2]*cG[1, r1]*cG[1, r3])/
         8 + (cG[0, r2]*cG[1, r3]*cG[r3, r1])/16 - 
        (cG[0, r1]*cG[1, r3]*cG[r3, r2])/16 + 
        (cG[1, r1]*cG[1, r3]*cG[r3, r2])/8 - 
        (cG[1, r3]*cG[r3, r1]*cG[r3, r2])/16 - (cG[0, r2]*cG[0, 0, r1])/16 + 
        (cG[0, r3]*cG[0, 0, r1])/16 + (cG[r3, r2]*cG[0, 0, r1])/16 + 
        (cG[0, r1]*cG[0, 0, r2])/16 - (3*cG[1, r1]*cG[0, 0, r2])/16 - 
        (cG[1, r3]*cG[0, 0, r2])/16 + (cG[r3, r1]*cG[0, 0, r2])/8 - 
        (cG[0, r1]*cG[0, 0, r3])/16 + (3*cG[1, r1]*cG[0, 0, r3])/16 - 
        (cG[r3, r1]*cG[0, 0, r3])/8 + (5*cG[0, r2]*cG[0, 1, r1])/16 - 
        (cG[0, r3]*cG[0, 1, r1])/8 - (3*cG[1, r2]*cG[0, 1, r1])/16 - 
        (cG[r3, r2]*cG[0, 1, r1])/8 - (cG[0, r1]*cG[0, 1, r2])/8 + 
        (5*cG[1, r1]*cG[0, 1, r2])/16 + (cG[1, r3]*cG[0, 1, r2])/16 - 
        (3*cG[r3, r1]*cG[0, 1, r2])/16 - (cG[0, r1]*cG[0, 1, r3])/16 + 
        (cG[1, r1]*cG[0, 1, r3])/8 - (cG[r3, r1]*cG[0, 1, r3])/16 - 
        (cG[0, r2]*cG[0, r2, r1])/8 + (3*cG[1, r2]*cG[0, r2, r1])/16 - 
        (cG[1, r3]*cG[0, r2, r1])/16 - (cG[0, r2]*cG[0, r3, r1])/16 + 
        (cG[0, r3]*cG[0, r3, r1])/16 + (cG[r3, r2]*cG[0, r3, r1])/16 + 
        (3*cG[0, r2]*cG[1, 0, r1])/16 - (3*cG[0, r3]*cG[1, 0, r1])/16 - 
        (3*cG[r3, r2]*cG[1, 0, r1])/16 + (cG[0, r1]*cG[1, 0, r3])/16 - 
        (3*cG[1, r1]*cG[1, 0, r3])/16 + (cG[r3, r1]*cG[1, 0, r3])/8 - 
        (cG[0, r2]*cG[1, 1, r1])/4 + (cG[0, r3]*cG[1, 1, r1])/4 + 
        (cG[r3, r2]*cG[1, 1, r1])/4 + (cG[0, r2]*cG[1, r3, r1])/16 - 
        (cG[0, r3]*cG[1, r3, r1])/16 - (cG[r3, r2]*cG[1, r3, r1])/16 - 
        (cG[0, r2]*cG[r3, 0, r1])/8 + (cG[0, r3]*cG[r3, 0, r1])/8 + 
        (cG[r3, r2]*cG[r3, 0, r1])/8 - (cG[0, r1]*cG[r3, 0, r2])/16 + 
        (3*cG[1, r1]*cG[r3, 0, r2])/16 + (cG[1, r3]*cG[r3, 0, r2])/16 - 
        (cG[r3, r1]*cG[r3, 0, r2])/8 - (cG[0, r2]*cG[r3, 1, r1])/16 - 
        (cG[0, r3]*cG[r3, 1, r1])/8 + (3*cG[1, r2]*cG[r3, 1, r1])/16 - 
        (cG[r3, r2]*cG[r3, 1, r1])/8 + (cG[0, r1]*cG[r3, 1, r2])/8 - 
        (5*cG[1, r1]*cG[r3, 1, r2])/16 - (cG[1, r3]*cG[r3, 1, r2])/16 + 
        (3*cG[r3, r1]*cG[r3, 1, r2])/16 + (cG[0, r2]*cG[r3, r2, r1])/8 - 
        (3*cG[1, r2]*cG[r3, r2, r1])/16 + (cG[1, r3]*cG[r3, r2, r1])/16 - 
        cG[0, 0, 0, r2]/16 + cG[0, 0, 0, r3]/16 + cG[0, 0, 1, r2]/8 + 
        cG[0, 0, 1, r3]/16 + cG[0, 0, r2, r1]/16 + cG[0, 1, 0, r2]/8 - 
        cG[0, 1, 0, r3]/16 - (3*cG[0, 1, 1, r2])/16 + cG[0, 1, r2, r1]/16 + 
        cG[0, r2, 0, r1]/8 - cG[0, r2, 1, r1]/8 - cG[0, r3, r2, r1]/16 - 
        cG[1, 0, 0, r3]/16 - cG[1, 0, 1, r3]/16 - cG[1, 0, r2, r1]/16 + 
        cG[1, 1, 0, r3]/16 + cG[1, r3, r2, r1]/16 + cG[r3, 0, 0, r2]/16 - 
        cG[r3, 0, 1, r2]/8 - cG[r3, 1, 0, r2]/8 + (3*cG[r3, 1, 1, r2])/16 - 
        cG[r3, 1, r2, r1]/16 - cG[r3, r2, 0, r1]/8 + cG[r3, r2, 1, r1]/8)*
       Rc[4, 5, 6])
 
hTilde[3, {1, 0, 0}, {-1, -1, 1, 1}] = 
   (cG[0, r2]*cG[1, r1]*cG[1, r3] + 2*cG[1, r1]*cG[0, 0, r2] - 
      cG[0, r2]*cG[0, 1, r1] - 3*cG[1, r1]*cG[0, 1, r2] - 
      2*cG[0, r2]*cG[1, 0, r1] + 3*cG[1, r2]*cG[1, 1, r1] - 
      cG[1, r3]*cG[1, 1, r1] + 2*cG[0, r2]*cG[1, r2, r1] - 
      3*cG[1, r2]*cG[1, r2, r1] + cG[1, r3]*cG[1, r2, r1] + cG[0, 1, 1, r1] - 
      cG[0, 1, r2, r1] + 2*cG[1, 1, 0, r1] - 2*cG[1, 1, 1, r1] - 
      2*cG[1, r2, 0, r1] + 2*cG[1, r2, 1, r1])/16 + 
    (R[3, 4, 6]*(-(cG[0, r1]*cG[0, r2]*cG[1, r3]) + cG[1, r1]*cG[1, r2]*
        cG[1, r3] + cG[0, r2]*cG[1, r3]*cG[r2, r1] - cG[1, r2]*cG[1, r3]*
        cG[r2, r1] + cG[0, r2]*cG[0, 0, r1] - cG[0, r1]*cG[0, 0, r2] - 
       cG[1, r1]*cG[0, 0, r2] + cG[1, r3]*cG[0, 0, r2] + 
       cG[r2, r1]*cG[0, 0, r2] - cG[0, r2]*cG[0, 1, r1] + 
       2*cG[0, r1]*cG[0, 1, r2] + cG[1, r1]*cG[0, 1, r2] - 
       cG[1, r3]*cG[0, 1, r2] - 2*cG[r2, r1]*cG[0, 1, r2] + 
       cG[0, r2]*cG[1, 0, r1] - 2*cG[1, r2]*cG[1, 0, r1] + 
       cG[1, r3]*cG[1, 0, r1] + 2*cG[1, r1]*cG[1, 0, r2] - 
       2*cG[r2, r1]*cG[1, 0, r2] + cG[1, r2]*cG[1, 1, r1] - 
       cG[1, r3]*cG[1, 1, r1] - 3*cG[1, r1]*cG[1, 1, r2] + 
       3*cG[r2, r1]*cG[1, 1, r2] - cG[0, r2]*cG[1, r2, r1] + 
       cG[1, r2]*cG[1, r2, r1] - cG[0, r2]*cG[r2, 0, r1] + 
       2*cG[1, r2]*cG[r2, 0, r1] - cG[1, r3]*cG[r2, 0, r1] + 
       cG[0, r2]*cG[r2, 1, r1] - 2*cG[1, r2]*cG[r2, 1, r1] + 
       cG[1, r3]*cG[r2, 1, r1] + cG[0, 0, 0, r2] - 2*cG[0, 0, 1, r2] - 
       2*cG[0, 1, 0, r2] + 3*cG[0, 1, 1, r2] - cG[1, 0, 0, r1] + 
       cG[1, 0, 1, r1] + cG[1, r2, 0, r1] - cG[1, r2, 1, r1] + 
       cG[r2, 0, 0, r1] - cG[r2, 0, 1, r1] - cG[r2, 1, 0, r1] + 
       cG[r2, 1, 1, r1] - 2*Zeta[3]))/16 + 
    (R[2, 4, 6]*(cG[0, r1]*cG[0, r2]*cG[1, r3] - 2*cG[0, r2]*cG[1, r1]*
        cG[1, r3] - cG[0, r2]*cG[0, 0, r1] + cG[0, r1]*cG[0, 0, r2] - 
       3*cG[1, r1]*cG[0, 0, r2] - cG[1, r3]*cG[0, 0, r2] + 
       5*cG[0, r2]*cG[0, 1, r1] - 3*cG[1, r2]*cG[0, 1, r1] + 
       cG[1, r3]*cG[0, 1, r1] - 2*cG[0, r1]*cG[0, 1, r2] + 
       5*cG[1, r1]*cG[0, 1, r2] + cG[1, r3]*cG[0, 1, r2] - 
       2*cG[0, r2]*cG[0, r2, r1] + 3*cG[1, r2]*cG[0, r2, r1] - 
       cG[1, r3]*cG[0, r2, r1] + 3*cG[0, r2]*cG[1, 0, r1] - 
       4*cG[0, r2]*cG[1, 1, r1] - cG[0, 0, 0, r2] - cG[0, 0, 1, r1] + 
       2*cG[0, 0, 1, r2] + cG[0, 0, r2, r1] - 2*cG[0, 1, 0, r1] + 
       2*cG[0, 1, 0, r2] + cG[0, 1, 1, r1] - 3*cG[0, 1, 1, r2] + 
       cG[0, 1, r2, r1] + 2*cG[0, r2, 0, r1] - 2*cG[0, r2, 1, r1] + 
       cG[1, 0, 1, r1] - cG[1, 0, r2, r1] + 2*Zeta[3]))/16
 
hTilde[3, {1, 0, 0}, {-1, 1, -1, -1}] = (cG[1, r1]*cG[1, r2]*cG[1, r3])/16 - 
    (cG[1, r2]*cG[1, r3]*cG[r2, r1])/16 - (cG[1, r2]*cG[0, 1, r1])/16 + 
    (cG[1, r1]*cG[0, 1, r2])/8 - (cG[r2, r1]*cG[0, 1, r2])/8 + 
    (cG[1, r2]*cG[0, r2, r1])/16 - (cG[1, r2]*cG[1, 0, r1])/8 + 
    (3*cG[1, r2]*cG[1, 1, r1])/16 - (cG[1, r3]*cG[1, 1, r1])/16 - 
    (3*cG[1, r1]*cG[1, 1, r2])/16 + (3*cG[r2, r1]*cG[1, 1, r2])/16 - 
    (cG[1, r2]*cG[1, r2, r1])/16 + (cG[1, r2]*cG[r2, 0, r1])/8 - 
    (cG[1, r2]*cG[r2, 1, r1])/8 + (cG[1, r3]*cG[r2, 1, r1])/16 + 
    cG[0, 1, 1, r1]/16 - cG[0, r2, 1, r1]/16 + cG[1, 1, 0, r1]/8 - 
    cG[1, 1, 1, r1]/8 + cG[1, r2, 1, r1]/16 - cG[r2, 1, 0, r1]/8 + 
    cG[r2, 1, 1, r1]/16 + (-(cG[0, r2]*cG[1, r1]*cG[1, r3])/16 + 
      (cG[0, r2]*cG[1, r3]*cG[r2, r1])/16 - (cG[1, r1]*cG[0, 0, r2])/8 + 
      (cG[r2, r1]*cG[0, 0, r2])/8 + (cG[0, r2]*cG[0, 1, r1])/16 - 
      (cG[0, r2]*cG[0, r2, r1])/16 + (cG[0, r2]*cG[1, 0, r1])/8 + 
      (cG[1, r3]*cG[1, 0, r1])/16 + (3*cG[1, r1]*cG[1, 0, r2])/16 - 
      (3*cG[r2, r1]*cG[1, 0, r2])/16 - (3*cG[0, r2]*cG[1, 1, r1])/16 + 
      (cG[1, r3]*cG[1, 1, r1])/16 + (cG[0, r2]*cG[1, r2, r1])/16 - 
      (cG[1, r3]*cG[1, r2, r1])/16 - (cG[0, r2]*cG[r2, 0, r1])/8 - 
      (cG[1, r3]*cG[r2, 0, r1])/16 + (cG[0, r2]*cG[r2, 1, r1])/8 - 
      (cG[1, r3]*cG[r2, 1, r1])/16 + (cG[1, r3]*cG[r2, r2, r1])/16 - 
      cG[0, 1, 0, r1]/16 - cG[0, 1, 1, r1]/16 + cG[0, 1, r2, r1]/16 + 
      cG[0, r2, 0, r1]/16 + cG[0, r2, 1, r1]/16 - cG[0, r2, r2, r1]/16 - 
      cG[1, 0, 0, r1]/8 - cG[1, 0, 1, r1]/16 + cG[1, 0, r2, r1]/8 + 
      cG[1, 1, 1, r1]/8 - (3*cG[1, 1, r2, r1])/16 - cG[1, r2, 0, r1]/16 + 
      cG[1, r2, r2, r1]/16 + cG[r2, 0, 0, r1]/8 + cG[r2, 0, 1, r1]/16 - 
      cG[r2, 0, r2, r1]/8 + cG[r2, 1, 0, r1]/16 - cG[r2, 1, 1, r1]/16 + 
      cG[r2, 1, r2, r1]/8 - cG[r2, r2, 1, r1]/16)*Rc[3, 4, 6] + 
    R[2, 3, 4]*((cG[0, r1]*cG[1, r2]*cG[1, r3])/16 - 
      (cG[1, r1]*cG[1, r2]*cG[1, r3])/8 + (cG[1, r2]*cG[1, r3]*cG[r2, r1])/
       16 - (cG[1, r2]*cG[0, 0, r1])/16 + (cG[1, r2]*cG[0, 1, r1])/8 + 
      (cG[1, r3]*cG[0, 1, r1])/16 + (cG[0, r1]*cG[0, 1, r2])/16 - 
      (3*cG[1, r1]*cG[0, 1, r2])/16 - (cG[1, r3]*cG[0, 1, r2])/16 + 
      (cG[r2, r1]*cG[0, 1, r2])/8 - (cG[1, r2]*cG[0, r2, r1])/16 + 
      (3*cG[1, r2]*cG[1, 0, r1])/16 - (cG[1, r2]*cG[1, 1, r1])/4 - 
      (cG[0, r1]*cG[1, 1, r2])/8 + (5*cG[1, r1]*cG[1, 1, r2])/16 + 
      (cG[1, r3]*cG[1, 1, r2])/16 - (3*cG[r2, r1]*cG[1, 1, r2])/16 + 
      (cG[1, r2]*cG[1, r2, r1])/16 - (cG[1, r2]*cG[r2, 0, r1])/8 + 
      (cG[1, r2]*cG[r2, 1, r1])/8 - (cG[1, r3]*cG[r2, 1, r1])/16 - 
      cG[0, 0, 1, r1]/16 - cG[0, 0, 1, r2]/16 - cG[0, 1, 0, r1]/8 + 
      cG[0, 1, 1, r1]/16 + cG[0, 1, 1, r2]/8 + cG[0, r2, 1, r1]/16 + 
      cG[1, 0, 1, r1]/16 + cG[1, 0, 1, r2]/8 - (3*cG[1, 1, 1, r2])/16 - 
      cG[1, r2, 1, r1]/16 + cG[r2, 1, 0, r1]/8 - cG[r2, 1, 1, r1]/16 + 
      Rc[3, 4, 6]*(-(cG[0, r1]*cG[0, r2]*cG[1, r3])/16 + 
        (cG[0, r2]*cG[1, r1]*cG[1, r3])/8 - (cG[0, r2]*cG[1, r3]*cG[r2, r1])/
         16 + (cG[0, r2]*cG[0, 0, r1])/16 + (cG[1, r3]*cG[0, 0, r1])/16 - 
        (cG[0, r1]*cG[0, 0, r2])/16 + (3*cG[1, r1]*cG[0, 0, r2])/16 + 
        (cG[1, r3]*cG[0, 0, r2])/16 - (cG[r2, r1]*cG[0, 0, r2])/8 - 
        (cG[0, r2]*cG[0, 1, r1])/8 - (cG[1, r3]*cG[0, 1, r1])/16 + 
        (cG[0, r2]*cG[0, r2, r1])/16 - (cG[1, r3]*cG[0, r2, r1])/16 - 
        (3*cG[0, r2]*cG[1, 0, r1])/16 - (cG[1, r3]*cG[1, 0, r1])/8 + 
        (cG[0, r1]*cG[1, 0, r2])/8 - (5*cG[1, r1]*cG[1, 0, r2])/16 - 
        (cG[1, r3]*cG[1, 0, r2])/16 + (3*cG[r2, r1]*cG[1, 0, r2])/16 + 
        (cG[0, r2]*cG[1, 1, r1])/4 - (cG[0, r2]*cG[1, r2, r1])/16 + 
        (cG[1, r3]*cG[1, r2, r1])/8 + (cG[0, r2]*cG[r2, 0, r1])/8 + 
        (cG[1, r3]*cG[r2, 0, r1])/16 - (cG[0, r2]*cG[r2, 1, r1])/8 + 
        (cG[1, r3]*cG[r2, 1, r1])/16 - (cG[1, r3]*cG[r2, r2, r1])/16 - 
        cG[0, 0, 0, r1]/16 + cG[0, 0, 0, r2]/16 + cG[0, 0, r2, r1]/16 + 
        (5*cG[0, 1, 0, r1])/16 - cG[0, 1, 0, r2]/8 - cG[0, 1, 1, r1]/16 - 
        cG[0, 1, r2, r1]/8 - cG[0, r2, 0, r1]/16 + cG[0, r2, r2, r1]/16 + 
        (3*cG[1, 0, 0, r1])/16 - cG[1, 0, 0, r2]/8 + cG[1, 0, 1, r1]/16 - 
        (3*cG[1, 0, r2, r1])/16 - cG[1, 1, 0, r1]/4 + (3*cG[1, 1, 0, r2])/
         16 + cG[1, 1, r2, r1]/4 + cG[1, r2, 0, r1]/16 - 
        cG[1, r2, 1, r1]/16 - cG[1, r2, r2, r1]/16 - cG[r2, 0, 0, r1]/8 - 
        cG[r2, 0, 1, r1]/16 + cG[r2, 0, r2, r1]/8 - cG[r2, 1, 0, r1]/16 + 
        cG[r2, 1, 1, r1]/16 - cG[r2, 1, r2, r1]/8 + cG[r2, r2, 1, r1]/16 + 
        (3*Z[3])/8))
 
hTilde[3, {1, 0, 0}, {-1, 1, -1, 1}] = 
   (2*cG[1, r1]*cG[0, 0, r3] - cG[0, r3]*cG[0, 1, r1] - 
      2*cG[1, r1]*cG[0, 1, r3] - 2*cG[0, r3]*cG[1, 0, r1] + 
      cG[1, r1]*cG[1, 0, r3] + 2*cG[1, r3]*cG[1, 1, r1] + 
      2*cG[0, r3]*cG[1, r3, r1] - 2*cG[1, r3]*cG[1, r3, r1] + 
      cG[0, 1, 1, r1] - cG[0, 1, r3, r1] + 2*cG[1, 1, 0, r1] - 
      2*cG[1, 1, 1, r1] - 2*cG[1, r3, 0, r1] + 2*cG[1, r3, 1, r1])/16 + 
    ((3*cG[0, r3]*cG[1, r1]*cG[1, r2] - 2*cG[1, r1]*cG[1, r2]*cG[1, r3] - 
       3*cG[0, r3]*cG[1, r2]*cG[r2, r1] + 2*cG[1, r2]*cG[1, r3]*cG[r2, r1] - 
       2*cG[0, r3]*cG[1, r1]*cG[r3, r2] + 2*cG[1, r1]*cG[1, r3]*cG[r3, r2] + 
       2*cG[0, r3]*cG[r2, r1]*cG[r3, r2] - 2*cG[1, r3]*cG[r2, r1]*
        cG[r3, r2] - 2*cG[1, r1]*cG[0, 0, r3] + cG[0, r3]*cG[0, 1, r1] - 
       cG[1, r2]*cG[0, 1, r1] + cG[r3, r2]*cG[0, 1, r1] + 
       2*cG[1, r1]*cG[0, 1, r2] - 2*cG[r2, r1]*cG[0, 1, r2] + 
       2*cG[1, r1]*cG[0, 1, r3] + cG[1, r2]*cG[0, r2, r1] - 
       cG[r3, r2]*cG[0, r2, r1] - 2*cG[1, r1]*cG[0, r3, r2] + 
       2*cG[r2, r1]*cG[0, r3, r2] + 2*cG[0, r3]*cG[1, 0, r1] - 
       2*cG[1, r2]*cG[1, 0, r1] + 2*cG[r3, r2]*cG[1, 0, r1] - 
       cG[1, r1]*cG[1, 0, r3] - 3*cG[0, r3]*cG[1, 1, r1] + 
       3*cG[1, r2]*cG[1, 1, r1] - 3*cG[r3, r2]*cG[1, 1, r1] - 
       3*cG[1, r1]*cG[1, 1, r2] + 3*cG[r2, r1]*cG[1, 1, r2] - 
       cG[1, r2]*cG[1, r2, r1] + cG[r3, r2]*cG[1, r2, r1] + 
       3*cG[1, r1]*cG[1, r3, r2] - 3*cG[r2, r1]*cG[1, r3, r2] + 
       2*cG[1, r2]*cG[r2, 0, r1] - 2*cG[r3, r2]*cG[r2, 0, r1] + 
       3*cG[0, r3]*cG[r2, 1, r1] - 2*cG[1, r2]*cG[r2, 1, r1] - 
       2*cG[1, r3]*cG[r2, 1, r1] + 2*cG[r3, r2]*cG[r2, 1, r1] - 
       2*cG[0, r3]*cG[r2, r3, r1] + 2*cG[1, r3]*cG[r2, r3, r1] - 
       cG[0, r2, 1, r1] + cG[0, r2, r3, r1] + cG[1, r2, 1, r1] - 
       cG[1, r2, r3, r1] - 2*cG[r2, 1, 0, r1] + cG[r2, 1, 1, r1] + 
       cG[r2, 1, r3, r1] + 2*cG[r2, r3, 0, r1] - 2*cG[r2, r3, 1, r1])*
      R[4, 5, 6])/16 + ((2*cG[0, r1]*cG[0, r3]*cG[1, r2] - 
       5*cG[0, r3]*cG[1, r1]*cG[1, r2] - cG[0, r1]*cG[1, r2]*cG[1, r3] + 
       3*cG[1, r1]*cG[1, r2]*cG[1, r3] + 3*cG[0, r3]*cG[1, r2]*cG[r2, r1] - 
       2*cG[1, r2]*cG[1, r3]*cG[r2, r1] - cG[0, r1]*cG[0, r3]*cG[r3, r2] + 
       3*cG[0, r3]*cG[1, r1]*cG[r3, r2] + cG[0, r1]*cG[1, r3]*cG[r3, r2] - 
       3*cG[1, r1]*cG[1, r3]*cG[r3, r2] - 2*cG[0, r3]*cG[r2, r1]*cG[r3, r2] + 
       2*cG[1, r3]*cG[r2, r1]*cG[r3, r2] - cG[1, r2]*cG[0, 0, r1] + 
       cG[r3, r2]*cG[0, 0, r1] - 2*cG[1, r2]*cG[0, 0, r3] + 
       cG[r3, r2]*cG[0, 0, r3] + 3*cG[0, r3]*cG[0, 1, r1] + 
       2*cG[1, r2]*cG[0, 1, r1] - 2*cG[1, r3]*cG[0, 1, r1] - 
       2*cG[r3, r2]*cG[0, 1, r1] + cG[0, r1]*cG[0, 1, r2] - 
       2*cG[0, r3]*cG[0, 1, r2] - 3*cG[1, r1]*cG[0, 1, r2] + 
       cG[1, r3]*cG[0, 1, r2] + 2*cG[r2, r1]*cG[0, 1, r2] + 
       2*cG[1, r2]*cG[0, 1, r3] - cG[r3, r2]*cG[0, 1, r3] - 
       cG[1, r2]*cG[0, r2, r1] + cG[r3, r2]*cG[0, r2, r1] - 
       2*cG[0, r3]*cG[0, r3, r1] + 2*cG[1, r3]*cG[0, r3, r1] - 
       cG[0, r1]*cG[0, r3, r2] + cG[0, r3]*cG[0, r3, r2] + 
       3*cG[1, r1]*cG[0, r3, r2] - cG[1, r3]*cG[0, r3, r2] - 
       2*cG[r2, r1]*cG[0, r3, r2] + 3*cG[1, r2]*cG[1, 0, r1] - 
       3*cG[r3, r2]*cG[1, 0, r1] + cG[1, r2]*cG[1, 0, r3] - 
       cG[r3, r2]*cG[1, 0, r3] - 4*cG[1, r2]*cG[1, 1, r1] + 
       4*cG[r3, r2]*cG[1, 1, r1] - 2*cG[0, r1]*cG[1, 1, r2] + 
       3*cG[0, r3]*cG[1, 1, r2] + 5*cG[1, r1]*cG[1, 1, r2] - 
       2*cG[1, r3]*cG[1, 1, r2] - 3*cG[r2, r1]*cG[1, 1, r2] - 
       cG[1, r2]*cG[1, 1, r3] + cG[r3, r2]*cG[1, 1, r3] + 
       cG[1, r2]*cG[1, r2, r1] - cG[r3, r2]*cG[1, r2, r1] + 
       2*cG[0, r1]*cG[1, r3, r2] - 2*cG[0, r3]*cG[1, r3, r2] - 
       5*cG[1, r1]*cG[1, r3, r2] + 2*cG[1, r3]*cG[1, r3, r2] + 
       3*cG[r2, r1]*cG[1, r3, r2] - 2*cG[1, r2]*cG[r2, 0, r1] + 
       2*cG[r3, r2]*cG[r2, 0, r1] - 3*cG[0, r3]*cG[r2, 1, r1] + 
       2*cG[1, r2]*cG[r2, 1, r1] + 2*cG[1, r3]*cG[r2, 1, r1] - 
       2*cG[r3, r2]*cG[r2, 1, r1] + 2*cG[0, r3]*cG[r2, r3, r1] - 
       2*cG[1, r3]*cG[r2, r3, r1] - cG[0, 0, 1, r1] - cG[0, 0, 1, r2] + 
       cG[0, 0, r3, r1] + cG[0, 0, r3, r2] - 2*cG[0, 1, 0, r1] + 
       cG[0, 1, 1, r1] + 2*cG[0, 1, 1, r2] + cG[0, 1, r3, r1] - 
       2*cG[0, 1, r3, r2] + cG[0, r2, 1, r1] - cG[0, r2, r3, r1] + 
       2*cG[0, r3, 0, r1] - 2*cG[0, r3, 1, r1] + cG[1, 0, 1, r1] + 
       2*cG[1, 0, 1, r2] - cG[1, 0, r3, r1] - 2*cG[1, 0, r3, r2] - 
       3*cG[1, 1, 1, r2] + 3*cG[1, 1, r3, r2] - cG[1, r2, 1, r1] + 
       cG[1, r2, r3, r1] + 2*cG[r2, 1, 0, r1] - cG[r2, 1, 1, r1] - 
       cG[r2, 1, r3, r1] - 2*cG[r2, r3, 0, r1] + 2*cG[r2, r3, 1, r1])*
      R[2, 3, 4]*R[4, 5, 6])/16 + 
    ((-2*cG[1, r1]*cG[0, 0, r3] + cG[0, r3]*cG[0, 1, r1] + 
       2*cG[1, r1]*cG[0, 1, r3] + 2*cG[0, r3]*cG[1, 0, r1] + 
       cG[1, r3]*cG[1, 0, r1] - cG[1, r1]*cG[1, 0, r3] - 
       2*cG[1, r3]*cG[1, 1, r1] - 2*cG[0, r3]*cG[1, r3, r1] + 
       2*cG[1, r3]*cG[1, r3, r1] - cG[0, 1, 0, r1] - cG[0, 1, 1, r1] + 
       cG[0, 1, r3, r1] - 2*cG[1, 0, 0, r1] - cG[1, 0, 1, r1] + 
       2*cG[1, 1, 1, r1] + 2*cG[1, r3, 0, r1] - 2*cG[1, r3, 1, r1])*
      Rc[3, 4, 5])/16 + ((-3*cG[0, r3]*cG[1, r1]*cG[1, r2] - 
       cG[0, r2]*cG[1, r1]*cG[1, r3] + 3*cG[1, r1]*cG[1, r2]*cG[1, r3] + 
       3*cG[0, r3]*cG[1, r2]*cG[r2, r1] + cG[0, r2]*cG[1, r3]*cG[r2, r1] - 
       3*cG[1, r2]*cG[1, r3]*cG[r2, r1] + 2*cG[0, r3]*cG[1, r1]*cG[r3, r2] - 
       2*cG[1, r1]*cG[1, r3]*cG[r3, r2] - 2*cG[0, r3]*cG[r2, r1]*cG[r3, r2] + 
       2*cG[1, r3]*cG[r2, r1]*cG[r3, r2] - 2*cG[1, r1]*cG[0, 0, r2] + 
       2*cG[r2, r1]*cG[0, 0, r2] + 2*cG[1, r1]*cG[0, 0, r3] + 
       cG[0, r2]*cG[0, 1, r1] - cG[0, r3]*cG[0, 1, r1] - 
       cG[r3, r2]*cG[0, 1, r1] - 2*cG[1, r1]*cG[0, 1, r3] - 
       cG[0, r2]*cG[0, r2, r1] + cG[r3, r2]*cG[0, r2, r1] + 
       2*cG[1, r1]*cG[0, r3, r2] - 2*cG[r2, r1]*cG[0, r3, r2] + 
       2*cG[0, r2]*cG[1, 0, r1] - 2*cG[0, r3]*cG[1, 0, r1] - 
       2*cG[r3, r2]*cG[1, 0, r1] + 3*cG[1, r1]*cG[1, 0, r2] - 
       3*cG[r2, r1]*cG[1, 0, r2] + cG[1, r1]*cG[1, 0, r3] - 
       3*cG[0, r2]*cG[1, 1, r1] + 3*cG[0, r3]*cG[1, 1, r1] + 
       3*cG[r3, r2]*cG[1, 1, r1] + cG[0, r2]*cG[1, r2, r1] - 
       cG[1, r3]*cG[1, r2, r1] - cG[r3, r2]*cG[1, r2, r1] - 
       3*cG[1, r1]*cG[1, r3, r2] + 3*cG[r2, r1]*cG[1, r3, r2] - 
       2*cG[0, r2]*cG[r2, 0, r1] - cG[1, r3]*cG[r2, 0, r1] + 
       2*cG[r3, r2]*cG[r2, 0, r1] + 2*cG[0, r2]*cG[r2, 1, r1] - 
       3*cG[0, r3]*cG[r2, 1, r1] + 2*cG[1, r3]*cG[r2, 1, r1] - 
       2*cG[r3, r2]*cG[r2, 1, r1] + cG[1, r3]*cG[r2, r2, r1] + 
       2*cG[0, r3]*cG[r2, r3, r1] - 2*cG[1, r3]*cG[r2, r3, r1] + 
       cG[0, 1, r2, r1] + cG[0, r2, 0, r1] + cG[0, r2, 1, r1] - 
       cG[0, r2, r2, r1] - cG[0, r2, r3, r1] + 2*cG[1, 0, r2, r1] - 
       3*cG[1, 1, r2, r1] - cG[1, r2, 0, r1] + cG[1, r2, r2, r1] + 
       cG[1, r2, r3, r1] + 2*cG[r2, 0, 0, r1] + cG[r2, 0, 1, r1] - 
       2*cG[r2, 0, r2, r1] + cG[r2, 1, 0, r1] - cG[r2, 1, 1, r1] + 
       2*cG[r2, 1, r2, r1] - cG[r2, 1, r3, r1] - cG[r2, r2, 1, r1] - 
       2*cG[r2, r3, 0, r1] + 2*cG[r2, r3, 1, r1])*R[4, 5, 6]*Rc[3, 4, 5])/
     16 + (R[2, 3, 6]*R[4, 5, 6]*Rc[3, 4, 5]*(-(cG[0, r3]*cG[0, 0, r1]) - 
       cG[1, r3]*cG[0, 0, r1] + cG[0, r1]*cG[0, 0, r3] - 
       3*cG[1, r1]*cG[0, 0, r3] + 5*cG[0, r3]*cG[0, 1, r1] - 
       2*cG[1, r3]*cG[0, 1, r1] - cG[0, r1]*cG[0, 1, r3] + 
       3*cG[1, r1]*cG[0, 1, r3] - 2*cG[0, r3]*cG[0, r3, r1] + 
       2*cG[1, r3]*cG[0, r3, r1] + 3*cG[0, r3]*cG[1, 0, r1] + 
       2*cG[1, r3]*cG[1, 0, r1] + cG[0, r1]*cG[1, 0, r3] - 
       2*cG[1, r1]*cG[1, 0, r3] - 4*cG[0, r3]*cG[1, 1, r1] + 
       cG[0, 0, 0, r1] - cG[0, 0, 0, r3] + cG[0, 0, 1, r3] + 
       cG[0, 0, r3, r1] - 5*cG[0, 1, 0, r1] + cG[0, 1, 0, r3] + 
       cG[0, 1, 1, r1] - cG[0, 1, 1, r3] + cG[0, 1, r3, r1] + 
       2*cG[0, r3, 0, r1] - 2*cG[0, r3, 1, r1] - 3*cG[1, 0, 0, r1] - 
       cG[1, 0, 0, r3] - cG[1, 0, 1, r1] + cG[1, 0, 1, r3] - 
       cG[1, 0, r3, r1] + 4*cG[1, 1, 0, r1] - 6*Z[3]))/16 + 
    (R[2, 3, 6]*R[4, 5, 6]*(cG[0, r3]*cG[0, 0, r1] - cG[0, r1]*cG[0, 0, r3] + 
       3*cG[1, r1]*cG[0, 0, r3] - 5*cG[0, r3]*cG[0, 1, r1] + 
       2*cG[1, r3]*cG[0, 1, r1] + cG[0, r1]*cG[0, 1, r3] - 
       3*cG[1, r1]*cG[0, 1, r3] + 2*cG[0, r3]*cG[0, r3, r1] - 
       2*cG[1, r3]*cG[0, r3, r1] - 3*cG[0, r3]*cG[1, 0, r1] - 
       cG[0, r1]*cG[1, 0, r3] + 2*cG[1, r1]*cG[1, 0, r3] + 
       4*cG[0, r3]*cG[1, 1, r1] + cG[0, 0, 0, r3] + cG[0, 0, 1, r1] - 
       cG[0, 0, 1, r3] - cG[0, 0, r3, r1] + 2*cG[0, 1, 0, r1] - 
       cG[0, 1, 0, r3] - cG[0, 1, 1, r1] + cG[0, 1, 1, r3] - 
       cG[0, 1, r3, r1] - 2*cG[0, r3, 0, r1] + 2*cG[0, r3, 1, r1] + 
       cG[1, 0, 0, r3] - cG[1, 0, 1, r1] - cG[1, 0, 1, r3] + 
       cG[1, 0, r3, r1] - 2*Z[3]))/16 + 
    (R[2, 3, 6]*(-(cG[0, r3]*cG[0, 0, r1]) + cG[0, r1]*cG[0, 0, r3] - 
       3*cG[1, r1]*cG[0, 0, r3] + 5*cG[0, r3]*cG[0, 1, r1] - 
       2*cG[1, r3]*cG[0, 1, r1] - cG[0, r1]*cG[0, 1, r3] + 
       3*cG[1, r1]*cG[0, 1, r3] - 2*cG[0, r3]*cG[0, r3, r1] + 
       2*cG[1, r3]*cG[0, r3, r1] + 3*cG[0, r3]*cG[1, 0, r1] + 
       cG[0, r1]*cG[1, 0, r3] - 2*cG[1, r1]*cG[1, 0, r3] - 
       4*cG[0, r3]*cG[1, 1, r1] - cG[0, 0, 0, r3] - cG[0, 0, 1, r1] + 
       cG[0, 0, 1, r3] + cG[0, 0, r3, r1] - 2*cG[0, 1, 0, r1] + 
       cG[0, 1, 0, r3] + cG[0, 1, 1, r1] - cG[0, 1, 1, r3] + 
       cG[0, 1, r3, r1] + 2*cG[0, r3, 0, r1] - 2*cG[0, r3, 1, r1] - 
       cG[1, 0, 0, r3] + cG[1, 0, 1, r1] + cG[1, 0, 1, r3] - 
       cG[1, 0, r3, r1] + 2*Z[3]))/16 + 
    (R[2, 3, 6]*Rc[3, 4, 5]*(cG[0, r3]*cG[0, 0, r1] + 
       cG[1, r3]*cG[0, 0, r1] - cG[0, r1]*cG[0, 0, r3] + 
       3*cG[1, r1]*cG[0, 0, r3] - 5*cG[0, r3]*cG[0, 1, r1] + 
       2*cG[1, r3]*cG[0, 1, r1] + cG[0, r1]*cG[0, 1, r3] - 
       3*cG[1, r1]*cG[0, 1, r3] + 2*cG[0, r3]*cG[0, r3, r1] - 
       2*cG[1, r3]*cG[0, r3, r1] - 3*cG[0, r3]*cG[1, 0, r1] - 
       2*cG[1, r3]*cG[1, 0, r1] - cG[0, r1]*cG[1, 0, r3] + 
       2*cG[1, r1]*cG[1, 0, r3] + 4*cG[0, r3]*cG[1, 1, r1] - 
       cG[0, 0, 0, r1] + cG[0, 0, 0, r3] - cG[0, 0, 1, r3] - 
       cG[0, 0, r3, r1] + 5*cG[0, 1, 0, r1] - cG[0, 1, 0, r3] - 
       cG[0, 1, 1, r1] + cG[0, 1, 1, r3] - cG[0, 1, r3, r1] - 
       2*cG[0, r3, 0, r1] + 2*cG[0, r3, 1, r1] + 3*cG[1, 0, 0, r1] + 
       cG[1, 0, 0, r3] + cG[1, 0, 1, r1] - cG[1, 0, 1, r3] + 
       cG[1, 0, r3, r1] - 4*cG[1, 1, 0, r1] + 6*Z[3]))/16 + 
    (R[2, 3, 4]*R[4, 5, 6]*Rc[3, 4, 5]*(-2*cG[0, r1]*cG[0, r3]*cG[1, r2] + 
       5*cG[0, r3]*cG[1, r1]*cG[1, r2] - cG[0, r1]*cG[0, r2]*cG[1, r3] + 
       2*cG[0, r2]*cG[1, r1]*cG[1, r3] + 2*cG[0, r1]*cG[1, r2]*cG[1, r3] - 
       5*cG[1, r1]*cG[1, r2]*cG[1, r3] - 3*cG[0, r3]*cG[1, r2]*cG[r2, r1] - 
       cG[0, r2]*cG[1, r3]*cG[r2, r1] + 3*cG[1, r2]*cG[1, r3]*cG[r2, r1] + 
       cG[0, r1]*cG[0, r3]*cG[r3, r2] - 3*cG[0, r3]*cG[1, r1]*cG[r3, r2] - 
       cG[0, r1]*cG[1, r3]*cG[r3, r2] + 3*cG[1, r1]*cG[1, r3]*cG[r3, r2] + 
       2*cG[0, r3]*cG[r2, r1]*cG[r3, r2] - 2*cG[1, r3]*cG[r2, r1]*
        cG[r3, r2] + cG[0, r2]*cG[0, 0, r1] + cG[1, r3]*cG[0, 0, r1] - 
       cG[r3, r2]*cG[0, 0, r1] - cG[0, r1]*cG[0, 0, r2] + 
       3*cG[1, r1]*cG[0, 0, r2] + cG[1, r3]*cG[0, 0, r2] - 
       2*cG[r2, r1]*cG[0, 0, r2] + 2*cG[1, r2]*cG[0, 0, r3] - 
       cG[r3, r2]*cG[0, 0, r3] - 2*cG[0, r2]*cG[0, 1, r1] - 
       3*cG[0, r3]*cG[0, 1, r1] + 2*cG[1, r3]*cG[0, 1, r1] + 
       2*cG[r3, r2]*cG[0, 1, r1] + 2*cG[0, r3]*cG[0, 1, r2] - 
       2*cG[1, r3]*cG[0, 1, r2] - 2*cG[1, r2]*cG[0, 1, r3] + 
       cG[r3, r2]*cG[0, 1, r3] + cG[0, r2]*cG[0, r2, r1] - 
       cG[1, r3]*cG[0, r2, r1] - cG[r3, r2]*cG[0, r2, r1] + 
       2*cG[0, r3]*cG[0, r3, r1] - 2*cG[1, r3]*cG[0, r3, r1] + 
       cG[0, r1]*cG[0, r3, r2] - cG[0, r3]*cG[0, r3, r2] - 
       3*cG[1, r1]*cG[0, r3, r2] + cG[1, r3]*cG[0, r3, r2] + 
       2*cG[r2, r1]*cG[0, r3, r2] - 3*cG[0, r2]*cG[1, 0, r1] - 
       2*cG[1, r3]*cG[1, 0, r1] + 3*cG[r3, r2]*cG[1, 0, r1] + 
       2*cG[0, r1]*cG[1, 0, r2] - 5*cG[1, r1]*cG[1, 0, r2] - 
       cG[1, r3]*cG[1, 0, r2] + 3*cG[r2, r1]*cG[1, 0, r2] - 
       cG[1, r2]*cG[1, 0, r3] + cG[r3, r2]*cG[1, 0, r3] + 
       4*cG[0, r2]*cG[1, 1, r1] - 4*cG[r3, r2]*cG[1, 1, r1] - 
       3*cG[0, r3]*cG[1, 1, r2] + 3*cG[1, r3]*cG[1, 1, r2] + 
       cG[1, r2]*cG[1, 1, r3] - cG[r3, r2]*cG[1, 1, r3] - 
       cG[0, r2]*cG[1, r2, r1] + 2*cG[1, r3]*cG[1, r2, r1] + 
       cG[r3, r2]*cG[1, r2, r1] - 2*cG[0, r1]*cG[1, r3, r2] + 
       2*cG[0, r3]*cG[1, r3, r2] + 5*cG[1, r1]*cG[1, r3, r2] - 
       2*cG[1, r3]*cG[1, r3, r2] - 3*cG[r2, r1]*cG[1, r3, r2] + 
       2*cG[0, r2]*cG[r2, 0, r1] + cG[1, r3]*cG[r2, 0, r1] - 
       2*cG[r3, r2]*cG[r2, 0, r1] - 2*cG[0, r2]*cG[r2, 1, r1] + 
       3*cG[0, r3]*cG[r2, 1, r1] - 2*cG[1, r3]*cG[r2, 1, r1] + 
       2*cG[r3, r2]*cG[r2, 1, r1] - cG[1, r3]*cG[r2, r2, r1] - 
       2*cG[0, r3]*cG[r2, r3, r1] + 2*cG[1, r3]*cG[r2, r3, r1] - 
       cG[0, 0, 0, r1] + cG[0, 0, 0, r2] + cG[0, 0, r2, r1] - 
       cG[0, 0, r3, r1] - cG[0, 0, r3, r2] + 5*cG[0, 1, 0, r1] - 
       2*cG[0, 1, 0, r2] - cG[0, 1, 1, r1] - 2*cG[0, 1, r2, r1] - 
       cG[0, 1, r3, r1] + 2*cG[0, 1, r3, r2] - cG[0, r2, 0, r1] + 
       cG[0, r2, r2, r1] + cG[0, r2, r3, r1] - 2*cG[0, r3, 0, r1] + 
       2*cG[0, r3, 1, r1] + 3*cG[1, 0, 0, r1] - 2*cG[1, 0, 0, r2] + 
       cG[1, 0, 1, r1] - 3*cG[1, 0, r2, r1] + cG[1, 0, r3, r1] + 
       2*cG[1, 0, r3, r2] - 4*cG[1, 1, 0, r1] + 3*cG[1, 1, 0, r2] + 
       4*cG[1, 1, r2, r1] - 3*cG[1, 1, r3, r2] + cG[1, r2, 0, r1] - 
       cG[1, r2, 1, r1] - cG[1, r2, r2, r1] - cG[1, r2, r3, r1] - 
       2*cG[r2, 0, 0, r1] - cG[r2, 0, 1, r1] + 2*cG[r2, 0, r2, r1] - 
       cG[r2, 1, 0, r1] + cG[r2, 1, 1, r1] - 2*cG[r2, 1, r2, r1] + 
       cG[r2, 1, r3, r1] + cG[r2, r2, 1, r1] + 2*cG[r2, r3, 0, r1] - 
       2*cG[r2, r3, 1, r1] + 6*Z[3]))/16
 
hTilde[3, {1, 0, 0}, {-1, 1, 1, -1}] = 
   (-(cG[1, r3]*cG[0, 1, r1]) + 2*cG[1, r1]*cG[0, 1, r3] - 
      2*cG[r3, r1]*cG[0, 1, r3] + cG[1, r3]*cG[0, r3, r1] - 
      2*cG[1, r3]*cG[1, 0, r1] + 2*cG[1, r3]*cG[1, 1, r1] - 
      cG[1, r1]*cG[1, 1, r3] + cG[r3, r1]*cG[1, 1, r3] - 
      cG[1, r3]*cG[1, r3, r1] + 2*cG[1, r3]*cG[r3, 0, r1] - 
      cG[1, r3]*cG[r3, 1, r1] + cG[0, 1, 1, r1] - cG[0, r3, 1, r1] + 
      2*cG[1, 1, 0, r1] - 2*cG[1, 1, 1, r1] + cG[1, r3, 1, r1] - 
      2*cG[r3, 1, 0, r1] + cG[r3, 1, 1, r1])/16 + 
    ((-(cG[1, r3]*cG[0, 0, r1]) + 3*cG[1, r3]*cG[0, 1, r1] + 
       cG[0, r1]*cG[0, 1, r3] - 3*cG[1, r1]*cG[0, 1, r3] + 
       2*cG[r3, r1]*cG[0, 1, r3] - cG[1, r3]*cG[0, r3, r1] + 
       3*cG[1, r3]*cG[1, 0, r1] - 4*cG[1, r3]*cG[1, 1, r1] + 
       cG[1, r1]*cG[1, 1, r3] - cG[r3, r1]*cG[1, 1, r3] + 
       cG[1, r3]*cG[1, r3, r1] - 2*cG[1, r3]*cG[r3, 0, r1] + 
       cG[1, r3]*cG[r3, 1, r1] - cG[0, 0, 1, r1] - cG[0, 0, 1, r3] - 
       2*cG[0, 1, 0, r1] + cG[0, 1, 1, r1] + cG[0, r3, 1, r1] + 
       cG[1, 0, 1, r1] + cG[1, 0, 1, r3] - cG[1, r3, 1, r1] + 
       2*cG[r3, 1, 0, r1] - cG[r3, 1, 1, r1])*R[2, 3, 5])/16 + 
    ((-2*cG[1, r1]*cG[0, 0, r3] + 2*cG[r3, r1]*cG[0, 0, r3] + 
       cG[0, r3]*cG[0, 1, r1] - cG[1, r1]*cG[0, 1, r3] + 
       cG[r3, r1]*cG[0, 1, r3] - cG[0, r3]*cG[0, r3, r1] + 
       2*cG[0, r3]*cG[1, 0, r1] + cG[1, r3]*cG[1, 0, r1] + 
       2*cG[1, r1]*cG[1, 0, r3] - 2*cG[r3, r1]*cG[1, 0, r3] - 
       3*cG[0, r3]*cG[1, 1, r1] + cG[1, r3]*cG[1, 1, r1] + 
       cG[0, r3]*cG[1, r3, r1] - cG[1, r3]*cG[1, r3, r1] - 
       2*cG[0, r3]*cG[r3, 0, r1] - cG[1, r3]*cG[r3, 0, r1] + 
       2*cG[0, r3]*cG[r3, 1, r1] - cG[1, r3]*cG[r3, 1, r1] + 
       cG[1, r3]*cG[r3, r3, r1] - cG[0, 1, 0, r1] - cG[0, 1, 1, r1] + 
       cG[0, 1, r3, r1] + cG[0, r3, 0, r1] + cG[0, r3, 1, r1] - 
       cG[0, r3, r3, r1] - 2*cG[1, 0, 0, r1] - cG[1, 0, 1, r1] + 
       2*cG[1, 0, r3, r1] + 2*cG[1, 1, 1, r1] - 3*cG[1, 1, r3, r1] - 
       cG[1, r3, 0, r1] + cG[1, r3, r3, r1] + 2*cG[r3, 0, 0, r1] + 
       cG[r3, 0, 1, r1] - 2*cG[r3, 0, r3, r1] + cG[r3, 1, 0, r1] - 
       cG[r3, 1, 1, r1] + 2*cG[r3, 1, r3, r1] - cG[r3, r3, 1, r1])*
      Rc[3, 5, 6])/16 + (R[2, 3, 5]*Rc[3, 5, 6]*(cG[0, r3]*cG[0, 0, r1] + 
       cG[1, r3]*cG[0, 0, r1] - cG[0, r1]*cG[0, 0, r3] + 
       3*cG[1, r1]*cG[0, 0, r3] - 2*cG[r3, r1]*cG[0, 0, r3] - 
       2*cG[0, r3]*cG[0, 1, r1] - cG[1, r3]*cG[0, 1, r1] - 
       cG[0, r1]*cG[0, 1, r3] + 2*cG[1, r1]*cG[0, 1, r3] - 
       cG[r3, r1]*cG[0, 1, r3] + cG[0, r3]*cG[0, r3, r1] - 
       cG[1, r3]*cG[0, r3, r1] - 3*cG[0, r3]*cG[1, 0, r1] - 
       2*cG[1, r3]*cG[1, 0, r1] + cG[0, r1]*cG[1, 0, r3] - 
       3*cG[1, r1]*cG[1, 0, r3] + 2*cG[r3, r1]*cG[1, 0, r3] + 
       4*cG[0, r3]*cG[1, 1, r1] - cG[0, r3]*cG[1, r3, r1] + 
       2*cG[1, r3]*cG[1, r3, r1] + 2*cG[0, r3]*cG[r3, 0, r1] + 
       cG[1, r3]*cG[r3, 0, r1] - 2*cG[0, r3]*cG[r3, 1, r1] + 
       cG[1, r3]*cG[r3, 1, r1] - cG[1, r3]*cG[r3, r3, r1] - cG[0, 0, 0, r1] + 
       cG[0, 0, 0, r3] + cG[0, 0, 1, r3] + cG[0, 0, r3, r1] + 
       5*cG[0, 1, 0, r1] - cG[0, 1, 0, r3] - cG[0, 1, 1, r1] - 
       2*cG[0, 1, r3, r1] - cG[0, r3, 0, r1] + cG[0, r3, r3, r1] + 
       3*cG[1, 0, 0, r1] - cG[1, 0, 0, r3] + cG[1, 0, 1, r1] - 
       cG[1, 0, 1, r3] - 3*cG[1, 0, r3, r1] - 4*cG[1, 1, 0, r1] + 
       cG[1, 1, 0, r3] + 4*cG[1, 1, r3, r1] + cG[1, r3, 0, r1] - 
       cG[1, r3, 1, r1] - cG[1, r3, r3, r1] - 2*cG[r3, 0, 0, r1] - 
       cG[r3, 0, 1, r1] + 2*cG[r3, 0, r3, r1] - cG[r3, 1, 0, r1] + 
       cG[r3, 1, 1, r1] - 2*cG[r3, 1, r3, r1] + cG[r3, r3, 1, r1] + 6*Z[3]))/
     16
 
hTilde[3, {1, 0, 0}, {-1, 1, 1, 1}] = 
   (cG[1, r3]*cG[1, 0, r1] - cG[0, 1, 0, r1] - 2*cG[1, 0, 0, r1] - 
      cG[1, 0, 1, r1] + 2*cG[1, 1, 0, r1])/16 + 
    (R[2, 3, 6]*(cG[1, r3]*cG[0, 0, r1] - 2*cG[1, r3]*cG[1, 0, r1] - 
       cG[0, 0, 0, r1] - cG[0, 0, 1, r1] + 3*cG[0, 1, 0, r1] + 
       3*cG[1, 0, 0, r1] + 2*cG[1, 0, 1, r1] - 4*cG[1, 1, 0, r1] + 8*Z[3]))/16
 
hTilde[3, {1, 0, 0}, {1, -1, -1, -1}] = (cG[1, r3]*cG[0, 1, r1])/16 - 
    cG[0, 0, 1, r1]/8 - cG[0, 1, 0, r1]/16 + cG[0, 1, 1, r1]/8 - 
    cG[1, 0, 1, r1]/16 + Rc[2, 3, 6]*((cG[1, r3]*cG[0, 0, r1])/16 - 
      (cG[1, r3]*cG[0, 1, r1])/8 - cG[0, 0, 0, r1]/16 + 
      (3*cG[0, 0, 1, r1])/16 + (3*cG[0, 1, 0, r1])/16 - cG[0, 1, 1, r1]/4 - 
      cG[1, 0, 0, r1]/16 + cG[1, 0, 1, r1]/8 + Z[3]/2)
 
hTilde[3, {1, 0, 0}, {1, -1, -1, 1}] = (cG[1, r1]*cG[0, 0, r3])/16 - 
    (cG[0, r3]*cG[0, 1, r1])/8 - (cG[1, r1]*cG[0, 1, r3])/16 - 
    (cG[0, r3]*cG[1, 0, r1])/16 + (cG[1, r1]*cG[1, 0, r3])/16 + 
    (cG[0, r3]*cG[1, 1, r1])/16 + (cG[1, r3]*cG[1, 1, r1])/16 + 
    (cG[0, r3]*cG[1, r3, r1])/16 - (cG[1, r3]*cG[1, r3, r1])/16 + 
    cG[0, 1, 1, r1]/8 - cG[0, 1, r3, r1]/8 + cG[1, 1, 0, r1]/16 - 
    cG[1, 1, 1, r1]/8 + cG[1, 1, r3, r1]/16 - cG[1, r3, 0, r1]/16 + 
    cG[1, r3, 1, r1]/16 + (-(cG[1, r3]*cG[0, 0, r1])/16 - 
      (cG[1, r1]*cG[0, 0, r3])/16 + (cG[0, r3]*cG[0, 1, r1])/8 + 
      (cG[1, r3]*cG[0, 1, r1])/16 + (cG[1, r1]*cG[0, 1, r3])/16 + 
      (cG[0, r3]*cG[1, 0, r1])/16 + (cG[1, r3]*cG[1, 0, r1])/8 + 
      (cG[0, r1]*cG[1, 0, r3])/16 - (cG[1, r1]*cG[1, 0, r3])/8 - 
      (cG[0, r3]*cG[1, 1, r1])/16 - (3*cG[1, r3]*cG[1, 1, r1])/16 - 
      (cG[0, r3]*cG[1, r3, r1])/16 + (cG[1, r3]*cG[1, r3, r1])/16 - 
      cG[0, 1, 0, r1]/8 + cG[0, 1, r3, r1]/8 - cG[1, 0, 0, r1]/16 - 
      cG[1, 0, 0, r3]/16 + cG[1, 0, 1, r1]/16 + cG[1, 0, 1, r3]/16 + 
      cG[1, 1, 0, r1]/16 - cG[1, 1, r3, r1]/16 + cG[1, r3, 0, r1]/16 - 
      cG[1, r3, 1, r1]/16)*Rc[2, 3, 5] + 
    R[3, 5, 6]*(-(cG[1, r1]*cG[0, 0, r3])/16 + (cG[0, r3]*cG[0, 1, r1])/4 - 
      (cG[1, r3]*cG[0, 1, r1])/16 + (cG[1, r1]*cG[0, 1, r3])/16 - 
      (cG[0, r3]*cG[0, r3, r1])/16 + (cG[1, r3]*cG[0, r3, r1])/16 + 
      (cG[0, r3]*cG[1, 0, r1])/16 - (cG[1, r1]*cG[1, 0, r3])/16 - 
      (cG[0, r3]*cG[1, 1, r1])/16 - (cG[1, r3]*cG[1, 1, r1])/16 - 
      (cG[0, r3]*cG[1, r3, r1])/16 + (cG[1, r3]*cG[1, r3, r1])/16 - 
      (cG[0, r3]*cG[r3, 1, r1])/16 + (cG[1, r3]*cG[r3, 1, r1])/16 + 
      (cG[0, r3]*cG[r3, r3, r1])/16 - (cG[1, r3]*cG[r3, r3, r1])/16 - 
      cG[0, 0, 1, r1]/8 + cG[0, 0, r3, r1]/8 - cG[0, 1, 0, r1]/16 + 
      cG[0, 1, r3, r1]/16 + cG[0, r3, 0, r1]/16 - cG[0, r3, 1, r1]/16 - 
      cG[1, 0, 1, r1]/16 + cG[1, 0, r3, r1]/16 - cG[1, 1, 0, r1]/16 + 
      cG[1, 1, 1, r1]/8 - cG[1, 1, r3, r1]/16 + cG[1, r3, 0, r1]/16 - 
      cG[1, r3, r3, r1]/16 + cG[r3, 0, 1, r1]/8 - cG[r3, 0, r3, r1]/8 + 
      cG[r3, 1, 0, r1]/16 - (3*cG[r3, 1, 1, r1])/16 + cG[r3, 1, r3, r1]/8 - 
      cG[r3, r3, 0, r1]/16 + cG[r3, r3, 1, r1]/16 + 
      Rc[2, 3, 5]*((cG[0, r3]*cG[0, 0, r1])/16 + (cG[1, r3]*cG[0, 0, r1])/
         16 - (cG[0, r1]*cG[0, 0, r3])/16 + (cG[r3, r1]*cG[0, 0, r3])/16 - 
        (5*cG[0, r3]*cG[0, 1, r1])/16 + (cG[0, r1]*cG[0, 1, r3])/16 - 
        (cG[r3, r1]*cG[0, 1, r3])/16 + (cG[0, r3]*cG[0, r3, r1])/16 - 
        (cG[1, r3]*cG[0, r3, r1])/16 - (3*cG[1, r3]*cG[1, 0, r1])/16 - 
        (cG[0, r1]*cG[1, 0, r3])/16 + (3*cG[1, r1]*cG[1, 0, r3])/16 - 
        (cG[r3, r1]*cG[1, 0, r3])/16 + (cG[0, r3]*cG[1, 1, r1])/16 + 
        (3*cG[1, r3]*cG[1, 1, r1])/16 - (cG[1, r1]*cG[1, 1, r3])/16 + 
        (cG[r3, r1]*cG[1, 1, r3])/16 - (cG[0, r3]*cG[r3, 0, r1])/16 + 
        (cG[1, r3]*cG[r3, 0, r1])/16 + (cG[0, r3]*cG[r3, 1, r1])/8 - 
        (cG[1, r3]*cG[r3, 1, r1])/8 - (cG[0, r3]*cG[r3, r3, r1])/16 + 
        (cG[1, r3]*cG[r3, r3, r1])/16 - cG[0, 0, 0, r1]/16 + 
        cG[0, 0, 0, r3]/16 + (3*cG[0, 0, 1, r1])/16 - cG[0, 0, 1, r3]/16 - 
        cG[0, 0, r3, r1]/8 + (5*cG[0, 1, 0, r1])/16 - cG[0, 1, 0, r3]/16 - 
        cG[0, 1, 1, r1]/4 + cG[0, 1, 1, r3]/16 - cG[0, 1, r3, r1]/16 - 
        cG[0, r3, 0, r1]/16 + cG[0, r3, 1, r1]/16 + cG[1, 0, 0, r3]/16 + 
        cG[1, 0, 1, r1]/16 - cG[1, 0, 1, r3]/16 - cG[1, 0, r3, r1]/16 - 
        cG[1, 1, 0, r1]/16 + cG[1, 1, r3, r1]/16 - cG[1, r3, 1, r1]/16 + 
        cG[1, r3, r3, r1]/16 + cG[r3, 0, 0, r1]/16 - (3*cG[r3, 0, 1, r1])/
         16 + cG[r3, 0, r3, r1]/8 - cG[r3, 1, 0, r1]/8 + cG[r3, 1, 1, r1]/4 - 
        cG[r3, 1, r3, r1]/8 + cG[r3, r3, 0, r1]/16 - cG[r3, r3, 1, r1]/16 + 
        (3*Z[3])/8))
 
hTilde[3, {1, 0, 0}, {1, -1, 1, -1}] = -(cG[1, r3]*cG[0, 1, r1])/8 + 
    (cG[1, r1]*cG[0, 1, r3])/16 - (cG[r3, r1]*cG[0, 1, r3])/16 + 
    (cG[1, r3]*cG[0, r3, r1])/8 - (cG[1, r3]*cG[1, 0, r1])/16 + 
    (cG[1, r3]*cG[1, 1, r1])/8 - (cG[1, r3]*cG[1, r3, r1])/8 + 
    (cG[1, r3]*cG[r3, 0, r1])/16 + cG[0, 1, 1, r1]/8 - cG[0, r3, 1, r1]/8 + 
    cG[1, 1, 0, r1]/16 - cG[1, 1, 1, r1]/8 + cG[1, r3, 1, r1]/8 - 
    cG[r3, 1, 0, r1]/16 + ((cG[0, r2]*cG[1, r1]*cG[1, r3])/16 - 
      (cG[0, r2]*cG[1, r3]*cG[r3, r1])/16 - (cG[1, r1]*cG[1, r3]*cG[r3, r2])/
       16 + (cG[1, r3]*cG[r3, r1]*cG[r3, r2])/16 + (cG[1, r1]*cG[0, 0, r2])/
       16 - (cG[r3, r1]*cG[0, 0, r2])/16 - (cG[1, r1]*cG[0, 0, r3])/16 + 
      (cG[r3, r1]*cG[0, 0, r3])/16 - (cG[0, r2]*cG[0, 1, r1])/8 + 
      (cG[0, r3]*cG[0, 1, r1])/8 + (cG[r3, r2]*cG[0, 1, r1])/8 - 
      (cG[1, r1]*cG[0, 1, r2])/8 + (cG[r3, r1]*cG[0, 1, r2])/8 - 
      (cG[1, r1]*cG[0, 1, r3])/16 + (cG[r3, r1]*cG[0, 1, r3])/16 + 
      (cG[0, r2]*cG[0, r3, r1])/8 - (cG[0, r3]*cG[0, r3, r1])/8 - 
      (cG[r3, r2]*cG[0, r3, r1])/8 - (cG[0, r2]*cG[1, 0, r1])/16 + 
      (cG[0, r3]*cG[1, 0, r1])/16 + (cG[r3, r2]*cG[1, 0, r1])/16 + 
      (cG[1, r1]*cG[1, 0, r3])/16 - (cG[r3, r1]*cG[1, 0, r3])/16 + 
      (cG[0, r2]*cG[1, 1, r1])/16 - (3*cG[0, r3]*cG[1, 1, r1])/16 + 
      (cG[1, r2]*cG[1, 1, r1])/8 - (3*cG[r3, r2]*cG[1, 1, r1])/16 + 
      (cG[0, r2]*cG[1, r2, r1])/16 - (cG[1, r2]*cG[1, r2, r1])/8 + 
      (cG[1, r3]*cG[1, r2, r1])/16 - (cG[0, r2]*cG[1, r3, r1])/8 + 
      (cG[0, r3]*cG[1, r3, r1])/8 + (cG[r3, r2]*cG[1, r3, r1])/8 + 
      (cG[0, r2]*cG[r3, 0, r1])/16 - (cG[0, r3]*cG[r3, 0, r1])/16 - 
      (cG[r3, r2]*cG[r3, 0, r1])/16 - (cG[1, r1]*cG[r3, 0, r2])/16 + 
      (cG[r3, r1]*cG[r3, 0, r2])/16 + (cG[0, r2]*cG[r3, 1, r1])/16 + 
      (cG[0, r3]*cG[r3, 1, r1])/16 - (cG[1, r2]*cG[r3, 1, r1])/8 + 
      (cG[r3, r2]*cG[r3, 1, r1])/16 + (cG[1, r1]*cG[r3, 1, r2])/8 - 
      (cG[r3, r1]*cG[r3, 1, r2])/8 - (cG[0, r2]*cG[r3, r2, r1])/16 + 
      (cG[1, r2]*cG[r3, r2, r1])/8 - (cG[1, r3]*cG[r3, r2, r1])/16 - 
      cG[0, 1, r2, r1]/8 + cG[0, r3, r2, r1]/8 + cG[1, 1, r2, r1]/16 - 
      cG[1, r2, 0, r1]/16 + cG[1, r2, 1, r1]/16 - cG[1, r3, r2, r1]/8 + 
      cG[r3, 1, r2, r1]/16 + cG[r3, r2, 0, r1]/16 - cG[r3, r2, 1, r1]/16 + 
      (-(cG[0, r2]*cG[1, r1]*cG[1, r3])/16 + (cG[0, r1]*cG[1, r2]*cG[1, r3])/
         16 - (cG[1, r1]*cG[1, r2]*cG[1, r3])/16 + 
        (cG[0, r2]*cG[1, r3]*cG[r3, r1])/16 - 
        (cG[0, r1]*cG[1, r3]*cG[r3, r2])/16 + 
        (cG[1, r1]*cG[1, r3]*cG[r3, r2])/8 - 
        (cG[1, r3]*cG[r3, r1]*cG[r3, r2])/16 - (cG[1, r2]*cG[0, 0, r1])/16 + 
        (cG[r3, r2]*cG[0, 0, r1])/16 - (cG[1, r1]*cG[0, 0, r2])/16 + 
        (cG[r3, r1]*cG[0, 0, r2])/16 + (cG[0, r2]*cG[0, 1, r1])/8 + 
        (cG[1, r2]*cG[0, 1, r1])/16 - (3*cG[r3, r2]*cG[0, 1, r1])/16 + 
        (cG[1, r1]*cG[0, 1, r2])/8 - (cG[r3, r1]*cG[0, 1, r2])/8 - 
        (cG[0, r2]*cG[0, r3, r1])/8 + (cG[r3, r2]*cG[0, r3, r1])/8 + 
        (cG[0, r2]*cG[1, 0, r1])/16 + (cG[1, r2]*cG[1, 0, r1])/16 + 
        (cG[1, r3]*cG[1, 0, r1])/16 - (cG[r3, r2]*cG[1, 0, r1])/8 + 
        (cG[0, r1]*cG[1, 0, r2])/16 - (cG[1, r1]*cG[1, 0, r2])/16 - 
        (cG[1, r3]*cG[1, 0, r2])/16 - (cG[0, r2]*cG[1, 1, r1])/16 - 
        (3*cG[1, r2]*cG[1, 1, r1])/16 + (cG[r3, r2]*cG[1, 1, r1])/4 - 
        (cG[0, r1]*cG[1, 1, r2])/8 + (cG[1, r1]*cG[1, 1, r2])/8 + 
        (cG[1, r3]*cG[1, 1, r2])/16 - (cG[0, r2]*cG[1, r2, r1])/16 + 
        (cG[1, r2]*cG[1, r2, r1])/8 - (cG[1, r3]*cG[1, r2, r1])/16 + 
        (cG[0, r2]*cG[1, r3, r1])/8 - (cG[r3, r2]*cG[1, r3, r1])/8 - 
        (cG[0, r2]*cG[r3, 0, r1])/16 - (cG[1, r3]*cG[r3, 0, r1])/16 + 
        (cG[r3, r2]*cG[r3, 0, r1])/16 - (cG[0, r1]*cG[r3, 0, r2])/16 + 
        (cG[1, r1]*cG[r3, 0, r2])/8 + (cG[1, r3]*cG[r3, 0, r2])/16 - 
        (cG[r3, r1]*cG[r3, 0, r2])/16 - (cG[0, r2]*cG[r3, 1, r1])/16 + 
        (cG[1, r2]*cG[r3, 1, r1])/8 - (cG[r3, r2]*cG[r3, 1, r1])/16 + 
        (cG[0, r1]*cG[r3, 1, r2])/8 - (cG[1, r1]*cG[r3, 1, r2])/4 - 
        (cG[1, r3]*cG[r3, 1, r2])/16 + (cG[r3, r1]*cG[r3, 1, r2])/8 + 
        (cG[0, r2]*cG[r3, r2, r1])/16 - (cG[1, r2]*cG[r3, r2, r1])/8 + 
        (cG[1, r3]*cG[r3, r2, r1])/16 - cG[0, 1, 0, r1]/8 + 
        cG[0, 1, r2, r1]/8 + cG[0, r3, 0, r1]/8 - cG[0, r3, r2, r1]/8 - 
        cG[1, 0, 0, r1]/16 - cG[1, 0, 0, r2]/16 + cG[1, 0, 1, r1]/16 + 
        cG[1, 0, 1, r2]/8 + cG[1, 1, 0, r1]/16 + cG[1, 1, 0, r2]/8 - 
        (3*cG[1, 1, 1, r2])/16 - cG[1, 1, r2, r1]/16 + cG[1, r2, 0, r1]/16 - 
        cG[1, r2, 1, r1]/16 - cG[1, r3, 0, r1]/8 + cG[1, r3, r2, r1]/8 + 
        cG[r3, 0, 0, r1]/16 + cG[r3, 0, 0, r2]/16 - cG[r3, 0, 1, r1]/16 - 
        cG[r3, 0, 1, r2]/8 + cG[r3, 1, 0, r1]/16 - cG[r3, 1, 0, r2]/8 + 
        (3*cG[r3, 1, 1, r2])/16 - cG[r3, 1, r2, r1]/16 - 
        cG[r3, r2, 0, r1]/16 + cG[r3, r2, 1, r1]/16)*Rc[2, 3, 4])*
     Rc[4, 5, 6] + R[3, 4, 5]*((3*cG[1, r3]*cG[0, 1, r1])/16 - 
      (cG[1, r1]*cG[0, 1, r3])/16 + (cG[r3, r1]*cG[0, 1, r3])/16 - 
      (cG[1, r3]*cG[0, r3, r1])/8 + (cG[1, r3]*cG[1, 0, r1])/16 - 
      (cG[1, r3]*cG[1, 1, r1])/8 + (cG[1, r3]*cG[1, r3, r1])/8 - 
      (cG[1, r3]*cG[r3, 0, r1])/16 - cG[0, 0, 1, r1]/8 - cG[0, 1, 0, r1]/16 + 
      cG[0, r3, 1, r1]/8 - cG[1, 0, 1, r1]/16 - cG[1, 1, 0, r1]/16 + 
      cG[1, 1, 1, r1]/8 - cG[1, r3, 1, r1]/8 + cG[r3, 1, 0, r1]/16 + 
      Rc[4, 5, 6]*(-(cG[0, r2]*cG[1, r1]*cG[1, r3])/16 + 
        (cG[0, r2]*cG[1, r3]*cG[r3, r1])/16 + 
        (cG[1, r1]*cG[1, r3]*cG[r3, r2])/16 - 
        (cG[1, r3]*cG[r3, r1]*cG[r3, r2])/16 - (cG[1, r1]*cG[0, 0, r2])/16 + 
        (cG[r3, r1]*cG[0, 0, r2])/16 + (cG[1, r1]*cG[0, 0, r3])/16 - 
        (cG[r3, r1]*cG[0, 0, r3])/16 + (cG[0, r2]*cG[0, 1, r1])/4 - 
        (cG[0, r3]*cG[0, 1, r1])/8 - (cG[1, r2]*cG[0, 1, r1])/8 - 
        (cG[r3, r2]*cG[0, 1, r1])/8 + (cG[1, r1]*cG[0, 1, r2])/8 - 
        (cG[r3, r1]*cG[0, 1, r2])/8 + (cG[1, r1]*cG[0, 1, r3])/16 - 
        (cG[r3, r1]*cG[0, 1, r3])/16 - (cG[0, r2]*cG[0, r2, r1])/16 + 
        (cG[1, r2]*cG[0, r2, r1])/8 - (cG[1, r3]*cG[0, r2, r1])/16 - 
        (cG[0, r2]*cG[0, r3, r1])/8 + (cG[0, r3]*cG[0, r3, r1])/8 + 
        (cG[r3, r2]*cG[0, r3, r1])/8 + (cG[0, r2]*cG[1, 0, r1])/16 - 
        (cG[0, r3]*cG[1, 0, r1])/16 - (cG[r3, r2]*cG[1, 0, r1])/16 - 
        (cG[1, r1]*cG[1, 0, r3])/16 + (cG[r3, r1]*cG[1, 0, r3])/16 - 
        (cG[0, r2]*cG[1, 1, r1])/16 + (3*cG[0, r3]*cG[1, 1, r1])/16 - 
        (cG[1, r2]*cG[1, 1, r1])/8 + (3*cG[r3, r2]*cG[1, 1, r1])/16 - 
        (cG[0, r2]*cG[1, r2, r1])/16 + (cG[1, r2]*cG[1, r2, r1])/8 - 
        (cG[1, r3]*cG[1, r2, r1])/16 + (cG[0, r2]*cG[1, r3, r1])/8 - 
        (cG[0, r3]*cG[1, r3, r1])/8 - (cG[r3, r2]*cG[1, r3, r1])/8 - 
        (cG[0, r2]*cG[r2, 1, r1])/16 + (cG[1, r2]*cG[r2, 1, r1])/8 - 
        (cG[1, r3]*cG[r2, 1, r1])/16 + (cG[0, r2]*cG[r2, r2, r1])/16 - 
        (cG[1, r2]*cG[r2, r2, r1])/8 + (cG[1, r3]*cG[r2, r2, r1])/16 - 
        (cG[0, r2]*cG[r3, 0, r1])/16 + (cG[0, r3]*cG[r3, 0, r1])/16 + 
        (cG[r3, r2]*cG[r3, 0, r1])/16 + (cG[1, r1]*cG[r3, 0, r2])/16 - 
        (cG[r3, r1]*cG[r3, 0, r2])/16 - (cG[0, r2]*cG[r3, 1, r1])/16 - 
        (cG[0, r3]*cG[r3, 1, r1])/16 + (cG[1, r2]*cG[r3, 1, r1])/8 - 
        (cG[r3, r2]*cG[r3, 1, r1])/16 - (cG[1, r1]*cG[r3, 1, r2])/8 + 
        (cG[r3, r1]*cG[r3, 1, r2])/8 + (cG[0, r2]*cG[r3, r2, r1])/16 - 
        (cG[1, r2]*cG[r3, r2, r1])/8 + (cG[1, r3]*cG[r3, r2, r1])/16 + 
        cG[0, 0, r2, r1]/8 + cG[0, 1, r2, r1]/16 + cG[0, r2, 0, r1]/16 - 
        cG[0, r2, 1, r1]/16 - cG[0, r3, r2, r1]/8 + cG[1, 0, r2, r1]/16 - 
        cG[1, 1, r2, r1]/16 + cG[1, r2, 0, r1]/16 - cG[1, r2, r2, r1]/16 + 
        cG[1, r3, r2, r1]/8 + cG[r2, 0, 1, r1]/8 - cG[r2, 0, r2, r1]/8 + 
        cG[r2, 1, 0, r1]/16 - (3*cG[r2, 1, 1, r1])/16 + cG[r2, 1, r2, r1]/8 - 
        cG[r2, r2, 0, r1]/16 + cG[r2, r2, 1, r1]/16 - cG[r3, 1, r2, r1]/16 - 
        cG[r3, r2, 0, r1]/16 + cG[r3, r2, 1, r1]/16 + 
        Rc[2, 3, 4]*(-(cG[0, r1]*cG[0, r2]*cG[1, r3])/16 + 
          (cG[0, r2]*cG[1, r1]*cG[1, r3])/16 + (cG[1, r1]*cG[1, r2]*
            cG[1, r3])/16 + (cG[0, r2]*cG[1, r3]*cG[r2, r1])/16 - 
          (cG[1, r2]*cG[1, r3]*cG[r2, r1])/16 - (cG[0, r2]*cG[1, r3]*
            cG[r3, r1])/16 + (cG[0, r1]*cG[1, r3]*cG[r3, r2])/16 - 
          (cG[1, r1]*cG[1, r3]*cG[r3, r2])/8 + (cG[1, r3]*cG[r3, r1]*
            cG[r3, r2])/16 + (cG[0, r2]*cG[0, 0, r1])/16 + 
          (cG[1, r3]*cG[0, 0, r1])/16 - (cG[r3, r2]*cG[0, 0, r1])/16 - 
          (cG[0, r1]*cG[0, 0, r2])/16 + (cG[1, r3]*cG[0, 0, r2])/16 + 
          (cG[r2, r1]*cG[0, 0, r2])/16 - (cG[r3, r1]*cG[0, 0, r2])/16 - 
          (5*cG[0, r2]*cG[0, 1, r1])/16 + (cG[1, r2]*cG[0, 1, r1])/8 - 
          (cG[1, r3]*cG[0, 1, r1])/8 + (3*cG[r3, r2]*cG[0, 1, r1])/16 + 
          (cG[0, r1]*cG[0, 1, r2])/8 - (cG[1, r1]*cG[0, 1, r2])/16 - 
          (cG[1, r3]*cG[0, 1, r2])/16 - (cG[r2, r1]*cG[0, 1, r2])/8 + 
          (cG[r3, r1]*cG[0, 1, r2])/8 + (cG[0, r2]*cG[0, r2, r1])/16 - 
          (cG[1, r2]*cG[0, r2, r1])/8 + (cG[1, r3]*cG[0, r2, r1])/16 + 
          (cG[0, r2]*cG[0, r3, r1])/8 - (cG[r3, r2]*cG[0, r3, r1])/8 - 
          (cG[1, r2]*cG[1, 0, r1])/8 - (cG[1, r3]*cG[1, 0, r1])/16 + 
          (cG[r3, r2]*cG[1, 0, r1])/8 + (cG[1, r1]*cG[1, 0, r2])/8 - 
          (cG[r2, r1]*cG[1, 0, r2])/8 + (cG[0, r2]*cG[1, 1, r1])/16 + 
          (3*cG[1, r2]*cG[1, 1, r1])/16 - (cG[r3, r2]*cG[1, 1, r1])/4 - 
          (3*cG[1, r1]*cG[1, 1, r2])/16 + (3*cG[r2, r1]*cG[1, 1, r2])/16 - 
          (cG[1, r2]*cG[1, r2, r1])/16 + (cG[1, r3]*cG[1, r2, r1])/16 - 
          (cG[0, r2]*cG[1, r3, r1])/8 + (cG[r3, r2]*cG[1, r3, r1])/8 - 
          (cG[0, r2]*cG[r2, 0, r1])/16 + (cG[1, r2]*cG[r2, 0, r1])/8 - 
          (cG[1, r3]*cG[r2, 0, r1])/16 + (cG[0, r2]*cG[r2, 1, r1])/8 - 
          (cG[1, r2]*cG[r2, 1, r1])/4 + (cG[1, r3]*cG[r2, 1, r1])/8 - 
          (cG[0, r2]*cG[r2, r2, r1])/16 + (cG[1, r2]*cG[r2, r2, r1])/8 - 
          (cG[1, r3]*cG[r2, r2, r1])/16 + (cG[0, r2]*cG[r3, 0, r1])/16 + 
          (cG[1, r3]*cG[r3, 0, r1])/16 - (cG[r3, r2]*cG[r3, 0, r1])/16 + 
          (cG[0, r1]*cG[r3, 0, r2])/16 - (cG[1, r1]*cG[r3, 0, r2])/8 - 
          (cG[1, r3]*cG[r3, 0, r2])/16 + (cG[r3, r1]*cG[r3, 0, r2])/16 + 
          (cG[0, r2]*cG[r3, 1, r1])/16 - (cG[1, r2]*cG[r3, 1, r1])/8 + 
          (cG[r3, r2]*cG[r3, 1, r1])/16 - (cG[0, r1]*cG[r3, 1, r2])/8 + 
          (cG[1, r1]*cG[r3, 1, r2])/4 + (cG[1, r3]*cG[r3, 1, r2])/16 - 
          (cG[r3, r1]*cG[r3, 1, r2])/8 - (cG[0, r2]*cG[r3, r2, r1])/16 + 
          (cG[1, r2]*cG[r3, r2, r1])/8 - (cG[1, r3]*cG[r3, r2, r1])/16 - 
          cG[0, 0, 0, r1]/16 + cG[0, 0, 0, r2]/16 + (3*cG[0, 0, 1, r1])/16 - 
          cG[0, 0, 1, r2]/8 - cG[0, 0, r2, r1]/8 + (5*cG[0, 1, 0, r1])/16 - 
          cG[0, 1, 0, r2]/8 - cG[0, 1, 1, r1]/4 + (3*cG[0, 1, 1, r2])/16 - 
          cG[0, 1, r2, r1]/16 - cG[0, r2, 0, r1]/16 + cG[0, r2, 1, r1]/16 - 
          cG[0, r3, 0, r1]/8 + cG[0, r3, r2, r1]/8 + cG[1, 0, 1, r1]/16 - 
          cG[1, 0, r2, r1]/16 - cG[1, 1, 0, r1]/16 + cG[1, 1, r2, r1]/16 - 
          cG[1, r2, 1, r1]/16 + cG[1, r2, r2, r1]/16 + cG[1, r3, 0, r1]/8 - 
          cG[1, r3, r2, r1]/8 + cG[r2, 0, 0, r1]/16 - (3*cG[r2, 0, 1, r1])/
           16 + cG[r2, 0, r2, r1]/8 - cG[r2, 1, 0, r1]/8 + 
          cG[r2, 1, 1, r1]/4 - cG[r2, 1, r2, r1]/8 + cG[r2, r2, 0, r1]/16 - 
          cG[r2, r2, 1, r1]/16 - cG[r3, 0, 0, r1]/16 - cG[r3, 0, 0, r2]/16 + 
          cG[r3, 0, 1, r1]/16 + cG[r3, 0, 1, r2]/8 - cG[r3, 1, 0, r1]/16 + 
          cG[r3, 1, 0, r2]/8 - (3*cG[r3, 1, 1, r2])/16 + cG[r3, 1, r2, r1]/
           16 + cG[r3, r2, 0, r1]/16 - cG[r3, r2, 1, r1]/16 + (3*Z[3])/8)) + 
      Rc[2, 3, 6]*((cG[0, r3]*cG[0, 0, r1])/16 + (cG[1, r3]*cG[0, 0, r1])/
         16 - (cG[0, r1]*cG[0, 0, r3])/16 + (cG[1, r1]*cG[0, 0, r3])/8 - 
        (cG[r3, r1]*cG[0, 0, r3])/16 - (3*cG[0, r3]*cG[0, 1, r1])/16 - 
        (cG[1, r3]*cG[0, 1, r1])/8 - (cG[0, r1]*cG[0, 1, r3])/16 + 
        (cG[1, r1]*cG[0, 1, r3])/8 - (cG[r3, r1]*cG[0, 1, r3])/16 + 
        (cG[0, r3]*cG[0, r3, r1])/8 - (cG[0, r3]*cG[1, 0, r1])/8 - 
        (cG[1, r3]*cG[1, 0, r1])/16 + (cG[0, r1]*cG[1, 0, r3])/16 - 
        (cG[1, r1]*cG[1, 0, r3])/8 + (cG[r3, r1]*cG[1, 0, r3])/16 + 
        (cG[0, r3]*cG[1, 1, r1])/4 - (cG[0, r3]*cG[1, r3, r1])/8 + 
        (cG[0, r3]*cG[r3, 0, r1])/16 + (cG[1, r3]*cG[r3, 0, r1])/16 - 
        (cG[0, r3]*cG[r3, 1, r1])/16 - cG[0, 0, 0, r1]/16 + 
        cG[0, 0, 0, r3]/16 + (3*cG[0, 0, 1, r1])/16 + cG[0, 0, 1, r3]/16 + 
        (5*cG[0, 1, 0, r1])/16 - cG[0, 1, 0, r3]/16 - cG[0, 1, 1, r1]/4 - 
        cG[0, r3, 0, r1]/8 - cG[1, 0, 0, r3]/16 + cG[1, 0, 1, r1]/16 - 
        cG[1, 0, 1, r3]/16 - cG[1, 1, 0, r1]/16 + cG[1, 1, 0, r3]/16 + 
        cG[1, r3, 0, r1]/8 - cG[r3, 0, 0, r1]/16 + cG[r3, 0, 1, r1]/16 - 
        cG[r3, 1, 0, r1]/16 + Rc[4, 5, 6]*(-(cG[0, r3]*cG[0, 0, r1])/16 - 
          (cG[1, r3]*cG[0, 0, r1])/16 + (cG[0, r1]*cG[0, 0, r3])/16 - 
          (cG[1, r1]*cG[0, 0, r3])/8 + (cG[r3, r1]*cG[0, 0, r3])/16 + 
          (3*cG[0, r3]*cG[0, 1, r1])/16 + (cG[1, r3]*cG[0, 1, r1])/8 + 
          (cG[0, r1]*cG[0, 1, r3])/16 - (cG[1, r1]*cG[0, 1, r3])/8 + 
          (cG[r3, r1]*cG[0, 1, r3])/16 - (cG[0, r3]*cG[0, r3, r1])/8 + 
          (cG[0, r3]*cG[1, 0, r1])/8 + (cG[1, r3]*cG[1, 0, r1])/16 - 
          (cG[0, r1]*cG[1, 0, r3])/16 + (cG[1, r1]*cG[1, 0, r3])/8 - 
          (cG[r3, r1]*cG[1, 0, r3])/16 - (cG[0, r3]*cG[1, 1, r1])/4 + 
          (cG[0, r3]*cG[1, r3, r1])/8 - (cG[0, r3]*cG[r3, 0, r1])/16 - 
          (cG[1, r3]*cG[r3, 0, r1])/16 + (cG[0, r3]*cG[r3, 1, r1])/16 + 
          cG[0, 0, 0, r1]/16 - cG[0, 0, 0, r3]/16 - (3*cG[0, 0, 1, r1])/16 - 
          cG[0, 0, 1, r3]/16 - (5*cG[0, 1, 0, r1])/16 + cG[0, 1, 0, r3]/16 + 
          cG[0, 1, 1, r1]/4 + cG[0, r3, 0, r1]/8 + cG[1, 0, 0, r3]/16 - 
          cG[1, 0, 1, r1]/16 + cG[1, 0, 1, r3]/16 + cG[1, 1, 0, r1]/16 - 
          cG[1, 1, 0, r3]/16 - cG[1, r3, 0, r1]/8 + cG[r3, 0, 0, r1]/16 - 
          cG[r3, 0, 1, r1]/16 + cG[r3, 1, 0, r1]/16 - (3*Z[3])/8) + 
        (3*Z[3])/8)) + Rc[2, 3, 6]*(-(cG[0, r3]*cG[0, 0, r1])/16 + 
      (cG[0, r1]*cG[0, 0, r3])/16 - (cG[1, r1]*cG[0, 0, r3])/8 + 
      (cG[r3, r1]*cG[0, 0, r3])/16 + (3*cG[0, r3]*cG[0, 1, r1])/16 + 
      (cG[0, r1]*cG[0, 1, r3])/16 - (cG[1, r1]*cG[0, 1, r3])/8 + 
      (cG[r3, r1]*cG[0, 1, r3])/16 - (cG[0, r3]*cG[0, r3, r1])/8 + 
      (cG[0, r3]*cG[1, 0, r1])/8 + (cG[1, r3]*cG[1, 0, r1])/16 - 
      (cG[0, r1]*cG[1, 0, r3])/16 + (cG[1, r1]*cG[1, 0, r3])/8 - 
      (cG[r3, r1]*cG[1, 0, r3])/16 - (cG[0, r3]*cG[1, 1, r1])/4 + 
      (cG[0, r3]*cG[1, r3, r1])/8 - (cG[0, r3]*cG[r3, 0, r1])/16 - 
      (cG[1, r3]*cG[r3, 0, r1])/16 + (cG[0, r3]*cG[r3, 1, r1])/16 - 
      cG[0, 0, 0, r3]/16 - cG[0, 0, 1, r3]/16 - cG[0, 1, 0, r1]/8 + 
      cG[0, 1, 0, r3]/16 + cG[0, r3, 0, r1]/8 - cG[1, 0, 0, r1]/16 + 
      cG[1, 0, 0, r3]/16 + cG[1, 0, 1, r1]/16 + cG[1, 0, 1, r3]/16 + 
      cG[1, 1, 0, r1]/16 - cG[1, 1, 0, r3]/16 - cG[1, r3, 0, r1]/8 + 
      cG[r3, 0, 0, r1]/16 - cG[r3, 0, 1, r1]/16 + cG[r3, 1, 0, r1]/16 + 
      Rc[4, 5, 6]*((cG[0, r3]*cG[0, 0, r1])/16 - (cG[0, r1]*cG[0, 0, r3])/
         16 + (cG[1, r1]*cG[0, 0, r3])/8 - (cG[r3, r1]*cG[0, 0, r3])/16 - 
        (3*cG[0, r3]*cG[0, 1, r1])/16 - (cG[0, r1]*cG[0, 1, r3])/16 + 
        (cG[1, r1]*cG[0, 1, r3])/8 - (cG[r3, r1]*cG[0, 1, r3])/16 + 
        (cG[0, r3]*cG[0, r3, r1])/8 - (cG[0, r3]*cG[1, 0, r1])/8 - 
        (cG[1, r3]*cG[1, 0, r1])/16 + (cG[0, r1]*cG[1, 0, r3])/16 - 
        (cG[1, r1]*cG[1, 0, r3])/8 + (cG[r3, r1]*cG[1, 0, r3])/16 + 
        (cG[0, r3]*cG[1, 1, r1])/4 - (cG[0, r3]*cG[1, r3, r1])/8 + 
        (cG[0, r3]*cG[r3, 0, r1])/16 + (cG[1, r3]*cG[r3, 0, r1])/16 - 
        (cG[0, r3]*cG[r3, 1, r1])/16 + cG[0, 0, 0, r3]/16 + 
        cG[0, 0, 1, r3]/16 + cG[0, 1, 0, r1]/8 - cG[0, 1, 0, r3]/16 - 
        cG[0, r3, 0, r1]/8 + cG[1, 0, 0, r1]/16 - cG[1, 0, 0, r3]/16 - 
        cG[1, 0, 1, r1]/16 - cG[1, 0, 1, r3]/16 - cG[1, 1, 0, r1]/16 + 
        cG[1, 1, 0, r3]/16 + cG[1, r3, 0, r1]/8 - cG[r3, 0, 0, r1]/16 + 
        cG[r3, 0, 1, r1]/16 - cG[r3, 1, 0, r1]/16 - Z[3]/8) + Z[3]/8)
 
hTilde[3, {1, 0, 0}, {1, -1, 1, 1}] = 
   (cG[0, r2]*cG[1, r1]*cG[1, r3] + cG[1, r1]*cG[0, 0, r2] - 
      2*cG[0, r2]*cG[0, 1, r1] - 2*cG[1, r1]*cG[0, 1, r2] - 
      cG[0, r2]*cG[1, 0, r1] + cG[0, r2]*cG[1, 1, r1] + 
      2*cG[1, r2]*cG[1, 1, r1] - cG[1, r3]*cG[1, 1, r1] + 
      cG[0, r2]*cG[1, r2, r1] - 2*cG[1, r2]*cG[1, r2, r1] + 
      cG[1, r3]*cG[1, r2, r1] + 2*cG[0, 1, 1, r1] - 2*cG[0, 1, r2, r1] + 
      cG[1, 1, 0, r1] - 2*cG[1, 1, 1, r1] + cG[1, 1, r2, r1] - 
      cG[1, r2, 0, r1] + cG[1, r2, 1, r1])/16 + 
    ((-(cG[0, r2]*cG[1, r1]*cG[1, r3]) - cG[1, r1]*cG[0, 0, r2] + 
       4*cG[0, r2]*cG[0, 1, r1] - 2*cG[1, r2]*cG[0, 1, r1] + 
       cG[1, r3]*cG[0, 1, r1] + 2*cG[1, r1]*cG[0, 1, r2] - 
       cG[0, r2]*cG[0, r2, r1] + 2*cG[1, r2]*cG[0, r2, r1] - 
       cG[1, r3]*cG[0, r2, r1] + cG[0, r2]*cG[1, 0, r1] - 
       cG[0, r2]*cG[1, 1, r1] - 2*cG[1, r2]*cG[1, 1, r1] + 
       cG[1, r3]*cG[1, 1, r1] - cG[0, r2]*cG[1, r2, r1] + 
       2*cG[1, r2]*cG[1, r2, r1] - cG[1, r3]*cG[1, r2, r1] - 
       cG[0, r2]*cG[r2, 1, r1] + 2*cG[1, r2]*cG[r2, 1, r1] - 
       cG[1, r3]*cG[r2, 1, r1] + cG[0, r2]*cG[r2, r2, r1] - 
       2*cG[1, r2]*cG[r2, r2, r1] + cG[1, r3]*cG[r2, r2, r1] - 
       2*cG[0, 0, 1, r1] + 2*cG[0, 0, r2, r1] - cG[0, 1, 0, r1] + 
       cG[0, 1, r2, r1] + cG[0, r2, 0, r1] - cG[0, r2, 1, r1] - 
       cG[1, 0, 1, r1] + cG[1, 0, r2, r1] - cG[1, 1, 0, r1] + 
       2*cG[1, 1, 1, r1] - cG[1, 1, r2, r1] + cG[1, r2, 0, r1] - 
       cG[1, r2, r2, r1] + 2*cG[r2, 0, 1, r1] - 2*cG[r2, 0, r2, r1] + 
       cG[r2, 1, 0, r1] - 3*cG[r2, 1, 1, r1] + 2*cG[r2, 1, r2, r1] - 
       cG[r2, r2, 0, r1] + cG[r2, r2, 1, r1])*R[3, 4, 6])/16 + 
    ((-(cG[0, r2]*cG[1, r1]*cG[1, r3]) + cG[0, r1]*cG[1, r2]*cG[1, r3] - 
       cG[1, r1]*cG[1, r2]*cG[1, r3] - cG[1, r2]*cG[0, 0, r1] - 
       cG[1, r1]*cG[0, 0, r2] + 2*cG[0, r2]*cG[0, 1, r1] + 
       cG[1, r2]*cG[0, 1, r1] + 2*cG[1, r1]*cG[0, 1, r2] + 
       cG[0, r2]*cG[1, 0, r1] + cG[1, r2]*cG[1, 0, r1] + 
       cG[1, r3]*cG[1, 0, r1] + cG[0, r1]*cG[1, 0, r2] - 
       cG[1, r1]*cG[1, 0, r2] - cG[1, r3]*cG[1, 0, r2] - 
       cG[0, r2]*cG[1, 1, r1] - 3*cG[1, r2]*cG[1, 1, r1] - 
       2*cG[0, r1]*cG[1, 1, r2] + 2*cG[1, r1]*cG[1, 1, r2] + 
       cG[1, r3]*cG[1, 1, r2] - cG[0, r2]*cG[1, r2, r1] + 
       2*cG[1, r2]*cG[1, r2, r1] - cG[1, r3]*cG[1, r2, r1] - 
       2*cG[0, 1, 0, r1] + 2*cG[0, 1, r2, r1] - cG[1, 0, 0, r1] - 
       cG[1, 0, 0, r2] + cG[1, 0, 1, r1] + 2*cG[1, 0, 1, r2] + 
       cG[1, 1, 0, r1] + 2*cG[1, 1, 0, r2] - 3*cG[1, 1, 1, r2] - 
       cG[1, 1, r2, r1] + cG[1, r2, 0, r1] - cG[1, r2, 1, r1])*Rc[2, 3, 4])/
     16 + (R[3, 4, 6]*Rc[2, 3, 4]*(-(cG[0, r1]*cG[0, r2]*cG[1, r3]) + 
       cG[0, r2]*cG[1, r1]*cG[1, r3] + cG[1, r1]*cG[1, r2]*cG[1, r3] + 
       cG[0, r2]*cG[1, r3]*cG[r2, r1] - cG[1, r2]*cG[1, r3]*cG[r2, r1] + 
       cG[0, r2]*cG[0, 0, r1] + cG[1, r3]*cG[0, 0, r1] - 
       cG[0, r1]*cG[0, 0, r2] + cG[1, r3]*cG[0, 0, r2] + 
       cG[r2, r1]*cG[0, 0, r2] - 5*cG[0, r2]*cG[0, 1, r1] + 
       2*cG[1, r2]*cG[0, 1, r1] - 2*cG[1, r3]*cG[0, 1, r1] + 
       2*cG[0, r1]*cG[0, 1, r2] - cG[1, r1]*cG[0, 1, r2] - 
       cG[1, r3]*cG[0, 1, r2] - 2*cG[r2, r1]*cG[0, 1, r2] + 
       cG[0, r2]*cG[0, r2, r1] - 2*cG[1, r2]*cG[0, r2, r1] + 
       cG[1, r3]*cG[0, r2, r1] - 2*cG[1, r2]*cG[1, 0, r1] - 
       cG[1, r3]*cG[1, 0, r1] + 2*cG[1, r1]*cG[1, 0, r2] - 
       2*cG[r2, r1]*cG[1, 0, r2] + cG[0, r2]*cG[1, 1, r1] + 
       3*cG[1, r2]*cG[1, 1, r1] - 3*cG[1, r1]*cG[1, 1, r2] + 
       3*cG[r2, r1]*cG[1, 1, r2] - cG[1, r2]*cG[1, r2, r1] + 
       cG[1, r3]*cG[1, r2, r1] - cG[0, r2]*cG[r2, 0, r1] + 
       2*cG[1, r2]*cG[r2, 0, r1] - cG[1, r3]*cG[r2, 0, r1] + 
       2*cG[0, r2]*cG[r2, 1, r1] - 4*cG[1, r2]*cG[r2, 1, r1] + 
       2*cG[1, r3]*cG[r2, 1, r1] - cG[0, r2]*cG[r2, r2, r1] + 
       2*cG[1, r2]*cG[r2, r2, r1] - cG[1, r3]*cG[r2, r2, r1] - 
       cG[0, 0, 0, r1] + cG[0, 0, 0, r2] + 3*cG[0, 0, 1, r1] - 
       2*cG[0, 0, 1, r2] - 2*cG[0, 0, r2, r1] + 5*cG[0, 1, 0, r1] - 
       2*cG[0, 1, 0, r2] - 4*cG[0, 1, 1, r1] + 3*cG[0, 1, 1, r2] - 
       cG[0, 1, r2, r1] - cG[0, r2, 0, r1] + cG[0, r2, 1, r1] + 
       cG[1, 0, 1, r1] - cG[1, 0, r2, r1] - cG[1, 1, 0, r1] + 
       cG[1, 1, r2, r1] - cG[1, r2, 1, r1] + cG[1, r2, r2, r1] + 
       cG[r2, 0, 0, r1] - 3*cG[r2, 0, 1, r1] + 2*cG[r2, 0, r2, r1] - 
       2*cG[r2, 1, 0, r1] + 4*cG[r2, 1, 1, r1] - 2*cG[r2, 1, r2, r1] + 
       cG[r2, r2, 0, r1] - cG[r2, r2, 1, r1] + 6*Zeta[3]))/16
 
hTilde[3, {1, 0, 0}, {1, 1, -1, -1}] = (cG[1, r1]*cG[1, r2]*cG[1, r3])/16 - 
    (cG[1, r2]*cG[1, r3]*cG[r2, r1])/16 - (cG[1, r2]*cG[0, 1, r1])/8 + 
    (cG[1, r1]*cG[0, 1, r2])/16 - (cG[r2, r1]*cG[0, 1, r2])/16 + 
    (cG[1, r2]*cG[0, r2, r1])/8 - (cG[1, r2]*cG[1, 0, r1])/16 + 
    (3*cG[1, r2]*cG[1, 1, r1])/16 - (cG[1, r3]*cG[1, 1, r1])/16 - 
    (cG[1, r1]*cG[1, 1, r2])/8 + (cG[r2, r1]*cG[1, 1, r2])/8 - 
    (cG[1, r2]*cG[1, r2, r1])/8 + (cG[1, r2]*cG[r2, 0, r1])/16 - 
    (cG[1, r2]*cG[r2, 1, r1])/16 + (cG[1, r3]*cG[r2, 1, r1])/16 + 
    cG[0, 1, 1, r1]/8 - cG[0, r2, 1, r1]/8 + cG[1, 1, 0, r1]/16 - 
    cG[1, 1, 1, r1]/8 + cG[1, r2, 1, r1]/8 - cG[r2, 1, 0, r1]/16 + 
    Rc[3, 4, 6]*(-(cG[0, r1]*cG[0, r2]*cG[1, r3])/16 + 
      (cG[0, r2]*cG[1, r1]*cG[1, r3])/16 + (cG[0, r2]*cG[0, 0, r1])/16 - 
      (cG[0, r1]*cG[0, 0, r2])/16 + (cG[1, r1]*cG[0, 0, r2])/16 + 
      (cG[1, r3]*cG[0, 0, r2])/16 - (cG[0, r2]*cG[0, 1, r1])/16 + 
      (cG[1, r3]*cG[0, 1, r1])/16 - (cG[1, r3]*cG[0, r2, r1])/16 - 
      (cG[0, r2]*cG[1, 0, r1])/16 + (cG[0, r1]*cG[1, 0, r2])/8 - 
      (cG[1, r1]*cG[1, 0, r2])/8 - (cG[1, r3]*cG[1, 0, r2])/16 + 
      (cG[0, r2]*cG[1, 1, r1])/16 - (cG[1, r3]*cG[1, 1, r1])/16 + 
      (cG[1, r3]*cG[1, r2, r1])/16 + cG[0, 0, 0, r2]/16 - 
      cG[0, 0, 1, r1]/16 + cG[0, 0, r2, r1]/16 - cG[0, 1, 0, r2]/8 - 
      cG[0, 1, r2, r1]/16 + cG[0, r2, 1, r1]/16 - cG[1, 0, 0, r2]/8 + 
      cG[1, 0, 1, r1]/16 - cG[1, 0, r2, r1]/16 + (3*cG[1, 1, 0, r2])/16 + 
      cG[1, 1, r2, r1]/16 - cG[1, r2, 1, r1]/16 - Z[3]/8) + 
    Rc[2, 4, 6]*((cG[0, r1]*cG[0, r2]*cG[1, r3])/16 - 
      (cG[0, r2]*cG[1, r1]*cG[1, r3])/8 + (cG[0, r2]*cG[1, r3]*cG[r2, r1])/
       16 - (cG[0, r2]*cG[0, 0, r1])/16 + (cG[0, r1]*cG[0, 0, r2])/16 - 
      (cG[1, r1]*cG[0, 0, r2])/8 - (cG[1, r3]*cG[0, 0, r2])/16 + 
      (cG[r2, r1]*cG[0, 0, r2])/16 + (3*cG[0, r2]*cG[0, 1, r1])/16 - 
      (cG[0, r2]*cG[0, r2, r1])/8 + (cG[0, r2]*cG[1, 0, r1])/8 + 
      (cG[1, r3]*cG[1, 0, r1])/16 - (cG[0, r1]*cG[1, 0, r2])/8 + 
      (cG[1, r1]*cG[1, 0, r2])/4 + (cG[1, r3]*cG[1, 0, r2])/16 - 
      (cG[r2, r1]*cG[1, 0, r2])/8 - (cG[0, r2]*cG[1, 1, r1])/4 + 
      (cG[0, r2]*cG[1, r2, r1])/8 - (cG[0, r2]*cG[r2, 0, r1])/16 - 
      (cG[1, r3]*cG[r2, 0, r1])/16 + (cG[0, r2]*cG[r2, 1, r1])/16 - 
      cG[0, 0, 0, r2]/16 - cG[0, 1, 0, r1]/8 + cG[0, 1, 0, r2]/8 + 
      cG[0, r2, 0, r1]/8 - cG[1, 0, 0, r1]/16 + cG[1, 0, 0, r2]/8 + 
      cG[1, 0, 1, r1]/16 + cG[1, 1, 0, r1]/16 - (3*cG[1, 1, 0, r2])/16 - 
      cG[1, r2, 0, r1]/8 + cG[r2, 0, 0, r1]/16 - cG[r2, 0, 1, r1]/16 + 
      cG[r2, 1, 0, r1]/16 + Z[3]/8)
 
hTilde[3, {1, 0, 0}, {1, 1, -1, 1}] = 
   (cG[1, r1]*cG[0, 0, r3] - 2*cG[0, r3]*cG[0, 1, r1] - 
      cG[1, r1]*cG[0, 1, r3] - cG[0, r3]*cG[1, 0, r1] + 
      cG[1, r1]*cG[1, 0, r3] + cG[0, r3]*cG[1, 1, r1] + 
      cG[1, r3]*cG[1, 1, r1] + cG[0, r3]*cG[1, r3, r1] - 
      cG[1, r3]*cG[1, r3, r1] + 2*cG[0, 1, 1, r1] - 2*cG[0, 1, r3, r1] + 
      cG[1, 1, 0, r1] - 2*cG[1, 1, 1, r1] + cG[1, 1, r3, r1] - 
      cG[1, r3, 0, r1] + cG[1, r3, 1, r1])/16 + 
    ((2*cG[0, r3]*cG[1, r1]*cG[1, r2] - cG[1, r1]*cG[1, r2]*cG[1, r3] - 
       2*cG[0, r3]*cG[1, r2]*cG[r2, r1] + cG[1, r2]*cG[1, r3]*cG[r2, r1] - 
       cG[0, r3]*cG[1, r1]*cG[r3, r2] + cG[1, r1]*cG[1, r3]*cG[r3, r2] + 
       cG[0, r3]*cG[r2, r1]*cG[r3, r2] - cG[1, r3]*cG[r2, r1]*cG[r3, r2] - 
       cG[1, r1]*cG[0, 0, r3] + 2*cG[0, r3]*cG[0, 1, r1] - 
       2*cG[1, r2]*cG[0, 1, r1] + 2*cG[r3, r2]*cG[0, 1, r1] + 
       cG[1, r1]*cG[0, 1, r2] - cG[r2, r1]*cG[0, 1, r2] + 
       cG[1, r1]*cG[0, 1, r3] + 2*cG[1, r2]*cG[0, r2, r1] - 
       2*cG[r3, r2]*cG[0, r2, r1] - cG[1, r1]*cG[0, r3, r2] + 
       cG[r2, r1]*cG[0, r3, r2] + cG[0, r3]*cG[1, 0, r1] - 
       cG[1, r2]*cG[1, 0, r1] + cG[r3, r2]*cG[1, 0, r1] - 
       cG[1, r1]*cG[1, 0, r3] - 3*cG[0, r3]*cG[1, 1, r1] + 
       3*cG[1, r2]*cG[1, 1, r1] - 3*cG[r3, r2]*cG[1, 1, r1] - 
       2*cG[1, r1]*cG[1, 1, r2] + 2*cG[r2, r1]*cG[1, 1, r2] - 
       2*cG[1, r2]*cG[1, r2, r1] + 2*cG[r3, r2]*cG[1, r2, r1] + 
       2*cG[1, r1]*cG[1, r3, r2] - 2*cG[r2, r1]*cG[1, r3, r2] + 
       cG[1, r2]*cG[r2, 0, r1] - cG[r3, r2]*cG[r2, 0, r1] + 
       2*cG[0, r3]*cG[r2, 1, r1] - cG[1, r2]*cG[r2, 1, r1] - 
       cG[1, r3]*cG[r2, 1, r1] + cG[r3, r2]*cG[r2, 1, r1] - 
       cG[0, r3]*cG[r2, r3, r1] + cG[1, r3]*cG[r2, r3, r1] - 
       2*cG[0, r2, 1, r1] + 2*cG[0, r2, r3, r1] + 2*cG[1, r2, 1, r1] - 
       2*cG[1, r2, r3, r1] - cG[r2, 1, 0, r1] + cG[r2, 1, r3, r1] + 
       cG[r2, r3, 0, r1] - cG[r2, r3, 1, r1])*R[4, 5, 6])/16 + 
    ((-(cG[1, r3]*cG[0, 0, r1]) - cG[1, r1]*cG[0, 0, r3] + 
       2*cG[0, r3]*cG[0, 1, r1] + cG[1, r3]*cG[0, 1, r1] + 
       cG[1, r1]*cG[0, 1, r3] + cG[0, r3]*cG[1, 0, r1] + 
       2*cG[1, r3]*cG[1, 0, r1] + cG[0, r1]*cG[1, 0, r3] - 
       2*cG[1, r1]*cG[1, 0, r3] - cG[0, r3]*cG[1, 1, r1] - 
       3*cG[1, r3]*cG[1, 1, r1] - cG[0, r3]*cG[1, r3, r1] + 
       cG[1, r3]*cG[1, r3, r1] - 2*cG[0, 1, 0, r1] + 2*cG[0, 1, r3, r1] - 
       cG[1, 0, 0, r1] - cG[1, 0, 0, r3] + cG[1, 0, 1, r1] + 
       cG[1, 0, 1, r3] + cG[1, 1, 0, r1] - cG[1, 1, r3, r1] + 
       cG[1, r3, 0, r1] - cG[1, r3, 1, r1])*Rc[2, 4, 5])/16 + 
    ((2*cG[0, r1]*cG[0, r3]*cG[1, r2] - 4*cG[0, r3]*cG[1, r1]*cG[1, r2] + 
       cG[0, r1]*cG[0, r2]*cG[1, r3] - 2*cG[0, r2]*cG[1, r1]*cG[1, r3] - 
       2*cG[0, r1]*cG[1, r2]*cG[1, r3] + 4*cG[1, r1]*cG[1, r2]*cG[1, r3] + 
       2*cG[0, r3]*cG[1, r2]*cG[r2, r1] + cG[0, r2]*cG[1, r3]*cG[r2, r1] - 
       2*cG[1, r2]*cG[1, r3]*cG[r2, r1] - cG[0, r1]*cG[0, r3]*cG[r3, r2] + 
       2*cG[0, r3]*cG[1, r1]*cG[r3, r2] + cG[0, r1]*cG[1, r3]*cG[r3, r2] - 
       2*cG[1, r1]*cG[1, r3]*cG[r3, r2] - cG[0, r3]*cG[r2, r1]*cG[r3, r2] + 
       cG[1, r3]*cG[r2, r1]*cG[r3, r2] - cG[0, r2]*cG[0, 0, r1] + 
       cG[0, r3]*cG[0, 0, r1] + cG[r3, r2]*cG[0, 0, r1] + 
       cG[0, r1]*cG[0, 0, r2] - 2*cG[1, r1]*cG[0, 0, r2] - 
       cG[1, r3]*cG[0, 0, r2] + cG[r2, r1]*cG[0, 0, r2] - 
       cG[0, r1]*cG[0, 0, r3] + 2*cG[1, r1]*cG[0, 0, r3] - 
       2*cG[1, r2]*cG[0, 0, r3] + cG[r3, r2]*cG[0, 0, r3] + 
       3*cG[0, r2]*cG[0, 1, r1] - 3*cG[0, r3]*cG[0, 1, r1] - 
       3*cG[r3, r2]*cG[0, 1, r1] - 2*cG[0, r3]*cG[0, 1, r2] + 
       2*cG[1, r3]*cG[0, 1, r2] + cG[0, r1]*cG[0, 1, r3] - 
       2*cG[1, r1]*cG[0, 1, r3] + 2*cG[1, r2]*cG[0, 1, r3] - 
       cG[r3, r2]*cG[0, 1, r3] - 2*cG[0, r2]*cG[0, r2, r1] + 
       2*cG[r3, r2]*cG[0, r2, r1] - cG[0, r1]*cG[0, r3, r2] + 
       cG[0, r3]*cG[0, r3, r2] + 2*cG[1, r1]*cG[0, r3, r2] - 
       cG[1, r3]*cG[0, r3, r2] - cG[r2, r1]*cG[0, r3, r2] + 
       2*cG[0, r2]*cG[1, 0, r1] - 2*cG[0, r3]*cG[1, 0, r1] - 
       2*cG[r3, r2]*cG[1, 0, r1] - 2*cG[0, r1]*cG[1, 0, r2] + 
       4*cG[1, r1]*cG[1, 0, r2] + cG[1, r3]*cG[1, 0, r2] - 
       2*cG[r2, r1]*cG[1, 0, r2] - cG[0, r1]*cG[1, 0, r3] + 
       2*cG[1, r1]*cG[1, 0, r3] + cG[1, r2]*cG[1, 0, r3] - 
       cG[r3, r2]*cG[1, 0, r3] - 4*cG[0, r2]*cG[1, 1, r1] + 
       4*cG[0, r3]*cG[1, 1, r1] + 4*cG[r3, r2]*cG[1, 1, r1] + 
       3*cG[0, r3]*cG[1, 1, r2] - 3*cG[1, r3]*cG[1, 1, r2] - 
       cG[1, r2]*cG[1, 1, r3] + cG[r3, r2]*cG[1, 1, r3] + 
       2*cG[0, r2]*cG[1, r2, r1] - 2*cG[r3, r2]*cG[1, r2, r1] + 
       2*cG[0, r1]*cG[1, r3, r2] - 2*cG[0, r3]*cG[1, r3, r2] - 
       4*cG[1, r1]*cG[1, r3, r2] + 2*cG[1, r3]*cG[1, r3, r2] + 
       2*cG[r2, r1]*cG[1, r3, r2] - cG[0, r2]*cG[r2, 0, r1] - 
       cG[1, r3]*cG[r2, 0, r1] + cG[r3, r2]*cG[r2, 0, r1] + 
       cG[0, r2]*cG[r2, 1, r1] - 2*cG[0, r3]*cG[r2, 1, r1] + 
       2*cG[1, r3]*cG[r2, 1, r1] - cG[r3, r2]*cG[r2, 1, r1] + 
       cG[0, r3]*cG[r2, r3, r1] - cG[1, r3]*cG[r2, r3, r1] - 
       cG[0, 0, 0, r2] + cG[0, 0, 0, r3] - cG[0, 0, 1, r3] + 
       cG[0, 0, r3, r2] + 2*cG[0, 1, 0, r2] - cG[0, 1, 0, r3] + 
       cG[0, 1, 1, r3] - 2*cG[0, 1, r3, r2] + 2*cG[0, r2, 0, r1] - 
       2*cG[0, r2, r3, r1] + 2*cG[1, 0, 0, r2] + cG[1, 0, 0, r3] - 
       cG[1, 0, 1, r3] - 2*cG[1, 0, r3, r2] - 3*cG[1, 1, 0, r2] + 
       3*cG[1, 1, r3, r2] - 2*cG[1, r2, 0, r1] + 2*cG[1, r2, r3, r1] + 
       cG[r2, 0, 0, r1] - cG[r2, 0, 1, r1] + cG[r2, 1, 0, r1] - 
       cG[r2, 1, r3, r1] - cG[r2, r3, 0, r1] + cG[r2, r3, 1, r1])*R[4, 5, 6]*
      Rc[2, 4, 5])/16 + ((cG[1, r3]*cG[0, 0, r1] - cG[1, r3]*cG[1, 0, r1] - 
       cG[0, r1]*cG[1, 0, r3] + cG[1, r1]*cG[1, 0, r3] - cG[0, 0, 1, r1] + 
       cG[1, 0, 0, r3] + cG[1, 0, 1, r1] - cG[1, 0, 1, r3])*Rc[3, 4, 5])/16 + 
    ((-2*cG[0, r1]*cG[0, r3]*cG[1, r2] + 2*cG[0, r3]*cG[1, r1]*cG[1, r2] - 
       cG[0, r1]*cG[0, r2]*cG[1, r3] + cG[0, r2]*cG[1, r1]*cG[1, r3] + 
       2*cG[0, r1]*cG[1, r2]*cG[1, r3] - 2*cG[1, r1]*cG[1, r2]*cG[1, r3] + 
       cG[0, r1]*cG[0, r3]*cG[r3, r2] - cG[0, r3]*cG[1, r1]*cG[r3, r2] - 
       cG[0, r1]*cG[1, r3]*cG[r3, r2] + cG[1, r1]*cG[1, r3]*cG[r3, r2] + 
       cG[0, r2]*cG[0, 0, r1] - cG[0, r3]*cG[0, 0, r1] - 
       cG[r3, r2]*cG[0, 0, r1] - cG[0, r1]*cG[0, 0, r2] + 
       cG[1, r1]*cG[0, 0, r2] + cG[1, r3]*cG[0, 0, r2] + 
       cG[0, r1]*cG[0, 0, r3] - cG[1, r1]*cG[0, 0, r3] + 
       2*cG[1, r2]*cG[0, 0, r3] - cG[r3, r2]*cG[0, 0, r3] - 
       cG[0, r2]*cG[0, 1, r1] + cG[0, r3]*cG[0, 1, r1] + 
       cG[r3, r2]*cG[0, 1, r1] + 2*cG[0, r3]*cG[0, 1, r2] - 
       2*cG[1, r3]*cG[0, 1, r2] - cG[0, r1]*cG[0, 1, r3] + 
       cG[1, r1]*cG[0, 1, r3] - 2*cG[1, r2]*cG[0, 1, r3] + 
       cG[r3, r2]*cG[0, 1, r3] - cG[1, r3]*cG[0, r2, r1] + 
       cG[0, r1]*cG[0, r3, r2] - cG[0, r3]*cG[0, r3, r2] - 
       cG[1, r1]*cG[0, r3, r2] + cG[1, r3]*cG[0, r3, r2] - 
       cG[0, r2]*cG[1, 0, r1] + cG[0, r3]*cG[1, 0, r1] + 
       cG[r3, r2]*cG[1, 0, r1] + 2*cG[0, r1]*cG[1, 0, r2] - 
       2*cG[1, r1]*cG[1, 0, r2] - cG[1, r3]*cG[1, 0, r2] + 
       cG[0, r1]*cG[1, 0, r3] - cG[1, r1]*cG[1, 0, r3] - 
       cG[1, r2]*cG[1, 0, r3] + cG[r3, r2]*cG[1, 0, r3] + 
       cG[0, r2]*cG[1, 1, r1] - cG[0, r3]*cG[1, 1, r1] - 
       cG[r3, r2]*cG[1, 1, r1] - 3*cG[0, r3]*cG[1, 1, r2] + 
       3*cG[1, r3]*cG[1, 1, r2] + cG[1, r2]*cG[1, 1, r3] - 
       cG[r3, r2]*cG[1, 1, r3] + cG[1, r3]*cG[1, r2, r1] - 
       2*cG[0, r1]*cG[1, r3, r2] + 2*cG[0, r3]*cG[1, r3, r2] + 
       2*cG[1, r1]*cG[1, r3, r2] - 2*cG[1, r3]*cG[1, r3, r2] + 
       cG[0, 0, 0, r2] - cG[0, 0, 0, r3] + cG[0, 0, 1, r3] + 
       cG[0, 0, r2, r1] - cG[0, 0, r3, r2] - 2*cG[0, 1, 0, r2] + 
       cG[0, 1, 0, r3] - cG[0, 1, 1, r3] - cG[0, 1, r2, r1] + 
       2*cG[0, 1, r3, r2] + cG[0, r2, 1, r1] - 2*cG[1, 0, 0, r2] - 
       cG[1, 0, 0, r3] + cG[1, 0, 1, r3] - cG[1, 0, r2, r1] + 
       2*cG[1, 0, r3, r2] + 3*cG[1, 1, 0, r2] + cG[1, 1, r2, r1] - 
       3*cG[1, 1, r3, r2] - cG[1, r2, 1, r1])*R[4, 5, 6]*Rc[3, 4, 5])/16
 
hTilde[3, {1, 0, 0}, {1, 1, 1, -1}] = 
   (-2*cG[1, r3]*cG[0, 1, r1] + cG[1, r1]*cG[0, 1, r3] - 
      cG[r3, r1]*cG[0, 1, r3] + 2*cG[1, r3]*cG[0, r3, r1] - 
      cG[1, r3]*cG[1, 0, r1] + 2*cG[1, r3]*cG[1, 1, r1] - 
      2*cG[1, r3]*cG[1, r3, r1] + cG[1, r3]*cG[r3, 0, r1] + 
      2*cG[0, 1, 1, r1] - 2*cG[0, r3, 1, r1] + cG[1, 1, 0, r1] - 
      2*cG[1, 1, 1, r1] + 2*cG[1, r3, 1, r1] - cG[r3, 1, 0, r1])/16 + 
    (Rc[3, 5, 6]*(cG[0, r3]*cG[0, 0, r1] - cG[0, r1]*cG[0, 0, r3] + 
       cG[1, r1]*cG[0, 0, r3] - cG[0, r3]*cG[0, 1, r1] + 
       cG[1, r3]*cG[0, 1, r1] - cG[0, r1]*cG[0, 1, r3] + 
       cG[1, r1]*cG[0, 1, r3] - cG[1, r3]*cG[0, r3, r1] - 
       cG[0, r3]*cG[1, 0, r1] + cG[0, r1]*cG[1, 0, r3] - 
       cG[1, r1]*cG[1, 0, r3] + cG[0, r3]*cG[1, 1, r1] - 
       cG[1, r3]*cG[1, 1, r1] + cG[1, r3]*cG[1, r3, r1] + cG[0, 0, 0, r3] - 
       cG[0, 0, 1, r1] + cG[0, 0, 1, r3] + cG[0, 0, r3, r1] - 
       cG[0, 1, 0, r3] - cG[0, 1, r3, r1] + cG[0, r3, 1, r1] - 
       cG[1, 0, 0, r3] + cG[1, 0, 1, r1] - cG[1, 0, 1, r3] - 
       cG[1, 0, r3, r1] + cG[1, 1, 0, r3] + cG[1, 1, r3, r1] - 
       cG[1, r3, 1, r1] - 2*Zeta[3]))/16 + 
    (Rc[2, 5, 6]*(-(cG[0, r3]*cG[0, 0, r1]) + cG[0, r1]*cG[0, 0, r3] - 
       2*cG[1, r1]*cG[0, 0, r3] + cG[r3, r1]*cG[0, 0, r3] + 
       3*cG[0, r3]*cG[0, 1, r1] + cG[0, r1]*cG[0, 1, r3] - 
       2*cG[1, r1]*cG[0, 1, r3] + cG[r3, r1]*cG[0, 1, r3] - 
       2*cG[0, r3]*cG[0, r3, r1] + 2*cG[0, r3]*cG[1, 0, r1] + 
       cG[1, r3]*cG[1, 0, r1] - cG[0, r1]*cG[1, 0, r3] + 
       2*cG[1, r1]*cG[1, 0, r3] - cG[r3, r1]*cG[1, 0, r3] - 
       4*cG[0, r3]*cG[1, 1, r1] + 2*cG[0, r3]*cG[1, r3, r1] - 
       cG[0, r3]*cG[r3, 0, r1] - cG[1, r3]*cG[r3, 0, r1] + 
       cG[0, r3]*cG[r3, 1, r1] - cG[0, 0, 0, r3] - cG[0, 0, 1, r3] - 
       2*cG[0, 1, 0, r1] + cG[0, 1, 0, r3] + 2*cG[0, r3, 0, r1] - 
       cG[1, 0, 0, r1] + cG[1, 0, 0, r3] + cG[1, 0, 1, r1] + 
       cG[1, 0, 1, r3] + cG[1, 1, 0, r1] - cG[1, 1, 0, r3] - 
       2*cG[1, r3, 0, r1] + cG[r3, 0, 0, r1] - cG[r3, 0, 1, r1] + 
       cG[r3, 1, 0, r1] + 2*Zeta[3]))/16
 
hTilde[3, {1, 0, 0}, {1, 1, 1, 1}] = (cG[1, r3]*cG[0, 1, r1])/16 + 
    (cG[1, r3]*cG[1, 0, r1])/16 - (cG[1, r3]*cG[1, 1, r1])/8 - 
    cG[0, 0, 1, r1]/16 - cG[0, 1, 0, r1]/8 + cG[0, 1, 1, r1]/8 - 
    cG[1, 0, 0, r1]/16 + cG[1, 0, 1, r1]/8 + cG[1, 1, 0, r1]/8 - 
    cG[1, 1, 1, r1]/8

